Benchmarking vibrational spectra: 5000 accurate eigenstates of acetonitrile using tree tensor network states

Accurate vibrational spectra are essential for understanding how molecules behave, yet their computation remains challenging and benchmark data to reliably compare different methods are sparse. Here, we present high-accuracy eigenstate computations for the six-atom, 12-dimensional acetonitrile molecule, a prototypical, strongly coupled, anharmonic system. Using a density matrix renormalization group (DMRG) algorithm with a tree-tensor-network-state (TTNS) ansatz, a refinement using TTNSs as basis set, and reliable procedures to estimate energy errors, we compute up to 5,000 vibrational states with error estimates below 0.0007 $\mathrm{cm}^{-1}$. Our analysis reveals that previous works underestimated the energy error by up to two orders of magnitude. Our data serve as a benchmark for future vibrational spectroscopy methods and our new method offers a path toward similarly precise computations of large, complex molecular systems.

==> anc/all_energies.dat <==
#Energies and error estimates in cm-1
# number         CSC                                    USC                                AC
    0    9914.943540525564  0.000041550441    9836.852699179441  0.000006220000    9837.406703549974  0.000042620000 
    1     363.470375841438  0.000001350098     361.001402318728  0.000005280006     360.990094060005  0.000095170000 
    2     363.470376050625  0.000000941653     361.001402545104  0.000005473662     360.990094186094  0.000095110053 
    3     728.459540405749  0.000001490060     723.206157622762  0.000018238211     723.179344083868  0.000116130000 
    4     728.459542278027  0.000042592553     723.206159442510  0.000015850014     723.179344745926  0.000113062167 
    5     729.928437456680  0.000073030053     723.857714927072  0.000012590001     723.825389134472  0.000106050000 
    6     907.005430060778  0.000000219712     900.665222335879  0.000009967680     900.657223309800  0.000109520000 
    7    1052.365944624994  0.000006791819    1033.577242046422  0.000008500000    1034.123499091395  0.000099080000 
    8    1052.365945138780  0.000006112343    1033.577242624930  0.000009099803    1034.123499406111  0.000097600461 
    9    1094.948924367373  0.000001220153    1086.598264635423  0.000011240000    1086.551800080713  0.000109120000 
   10    1094.948927583452  0.000000622750    1086.598582645259  0.000016050000    1086.552090823263  0.000097520000 
   11    1097.854601117059  0.000000435855    1087.831740013626  0.000010740001    1087.774139562091  0.000046000000 
   12    1097.854601395752  0.000000794097    1087.831741788953  0.000007849179    1087.774152865866  0.000101614160 
   13    1269.786754281683  0.000001980044    1259.832009274307  0.000015640000    1259.806905866818  0.000102720000 
   14    1269.786755126387  0.000000912323    1259.832009777728  0.000016637515    1259.806906874069  0.000099935003 
   15    1399.868739265396  0.000003330025    1388.721837492982  0.000007970001    1388.967241048329  0.000056910000 
   16    1415.730860835911  0.000001280002    1394.161490479790  0.000011580000    1394.679189157634  0.000220760000 
   17    1415.821132292312  0.000004267035    1394.161499462721  0.000013852108    1394.679223420983  0.000192514847 
   18    1415.821132513387  0.000003760520    1394.394003192365  0.000014770001    1394.897886106162  0.000035550000 
   19    1415.860836410398  0.000002705253    1397.390196051619  0.000037090001    1397.680010708315  0.000042470000 
   20    1462.920555085319  0.000000654005    1451.162734087159  0.000030920000    1451.092459888722  0.000044450000 
   21    1462.920555233996  0.000000504492    1451.162734163368  0.000021090238    1451.092477044325  0.000097971641 
   22    1467.231716423636  0.000000866626    1452.904965529861  0.000029290000    1452.817885575213  0.000049150000 
   23    1467.231716972093  0.000046442944    1452.904967322787  0.000039081474    1452.817887052798  0.000044675189 
   24    1468.668970679527  0.000004730198    1453.486150576266  0.000037360000    1453.393467506934  0.000099960000 
   25    1486.893426062816  0.000011070338    1481.677026664395  0.000009660000    1483.219433632123  0.000096170000 
   26    1486.893428712583  0.000002884192    1481.677027394395  0.000010922455    1483.219435716445  0.000101781666 
   27    1634.095539881122  0.000000607055    1620.242283705846  0.000050500000    1620.195803639029  0.000048020000 
   28    1634.095541473057  0.000056462809    1620.242284051301  0.000043631031    1620.195804207090  0.000045653943 
   29    1635.561600848243  0.000036400499    1620.792054684294  0.000047660000    1620.739650246833  0.000046790000 
   30    1763.284884666714  0.000005860025    1749.299274678301  0.000008610000    1749.518453193488  0.000082120000 
   31    1763.284886076024  0.000001836000    1749.299278788837  0.000010530908    1749.518457755308  0.000051366386 
   32    1780.735475015521  0.000002590002    1755.932227172030  0.000014240000    1756.412178986336  0.000059890000 
   33    1780.735478486613  0.000003958169    1755.932629983607  0.000021010000    1756.412203324828  0.000061010000 
   34    1780.794559861148  0.000002615608    1756.679427041355  0.000005600002    1757.118522732944  0.000064410000 
   35    1780.794605208297  0.000003509958    1756.679427809878  0.000012745133    1757.118523679386  0.000071665652 
   36    1782.241120720910  0.000002712226    1759.479606618664  0.000020710000    1759.760022259888  0.000075810000 
   37    1782.241120958392  0.000002268491    1759.479608773489  0.000013382078    1759.760022352686  0.000081920061 
   38    1802.385043898517  0.000029290294    1785.113246603221  0.000022473578    1785.097970640658  0.000099790000 
   39    1832.357002565514  0.000000820442    1816.883969342622  0.000055020001    1816.785833499962  0.000049960001 
   40    1832.357004442930  0.000002440756    1816.883974991362  0.000042618522    1816.785834179455  0.000046155309 
   41    1838.043085832508  0.000001350001    1819.058257333512  0.000052270000    1818.937591243986  0.000050100000 
   42    1838.043097458970  0.000001890007    1819.059667647375  0.000035640001    1818.938769346142  0.000037460001 
   43    1840.886729802008  0.000062050030    1820.147556136924  0.000039110003    1820.015403849486  0.000046880001 
   44    1840.886730751190  0.000001229418    1820.147556155109  0.000050500001    1820.015403927887  0.000041850121 
   45    1850.278498771937  0.000001420010    1842.722058900784  0.000013230000    1844.244462170758  0.000035600000 
   46    1850.377052873387  0.000003218353    1842.789884492767  0.000011490000    1844.316457034703  0.000035070000 
   47    1850.377053980671  0.000003320263    1842.789885631297  0.000011652039    1844.316457406356  0.000032642451 
   48    1850.485768079953  0.000003062657    1843.148637072925  0.000014360001    1844.676088016438  0.000041850000 
   49    1958.676497586127  0.000000989117    1930.985014735655  0.000006550000    1931.511329543187  0.000046910000 
   50    1958.676499425237  0.000002065058    1930.985016687531  0.000007994224    1931.511350516005  0.000182502230 
   51    1999.913368035951  0.000001130085    1981.883231961129  0.000019900000    1981.811209776823  0.000047570000 
   52    1999.913370511375  0.000001540001    1981.883717994443  0.000069080001    1981.811623105490  0.000056730001 
   53    2002.812131991519  0.000001810002    1982.895600941580  0.000055960000    1982.811553708686  0.000050970000 
   54    2002.812134027403  0.000050259899    1982.895601546540  0.000061222940    1982.811553821375  0.000054890092 
   55    2097.534626473414  0.000020650945    2055.973255701704  0.000010060000    2057.044174960954  0.000037880000 
   56    2103.014436780344  0.000001400003    2064.185638622808  0.000010890000    2065.264566611374  0.000035900000 
   57    2103.014439365940  0.000011858955    2064.185640130326  0.000012996850    2065.264566733318  0.000035670141 
   58    2128.221846670176  0.000004853167    2111.172846668957  0.000035150000    2111.363310630659  0.000081440000 
   59    2128.221847094174  0.000006552223    2111.172852401799  0.000039157089    2111.363315410616  0.000069575773 
   60    2129.693728768611  0.000001502540    2112.097168764737  0.000041920000    2112.280459483150  0.000074460000 
   61    2147.180426572023  0.000001930002    2118.874378794464  0.000008510000    2119.307057649956  0.000070910000 
   62    2147.180427037380  0.000002402604    2118.874381403117  0.000028229990    2119.307063549952  0.000046019774 
   63    2147.267738528179  0.000003594335    2120.156979440178  0.000049220001    2120.520567437272  0.000033792766 
   64    2147.267738923907  0.000004964481    2120.156986106380  0.000043805412    2120.520571623977  0.000037853724 
   65    2149.977925949185  0.000001370002    2120.550585920317  0.000009760002    2120.888779507144  0.000084820000 
   66    2150.147635244835  0.000002626918    2122.555035264561  0.000009500000    2122.816010884930  0.000086670002 
   67    2150.147635736790  0.000002603718    2122.555049144308  0.000045285982    2122.816015517756  0.000068843853 
   68    2150.252436139279  0.000002901226    2123.021380771450  0.000068200001    2123.281639820015  0.000084560000 
   69    2164.462194179443  0.000000900445    2142.386376649793  0.000029520000    2142.348233797442  0.000051360000 
   70    2164.462194304758  0.000001333047    2142.386377460498  0.000032979705    2142.348233945691  0.000049200102 
   71    2203.241376140868  0.000001820164    2183.747369761473  0.000037760000    2183.617295989532  0.000042360001 
   72    2203.241376755561  0.000000630079    2183.747377537831  0.000065470001    2183.617299429142  0.000051640000 
   73    2210.272470437370  0.000001190002    2186.275297631022  0.000023900001    2186.116600229521  0.000039050000 
   74    2210.272472349975  0.000002455437    2186.275300283227  0.000036978703    2186.116603152893  0.000046949650 
   75    2214.492280802720  0.000001580012    2187.793808077059  0.000023620002    2187.617825500544  0.000033120001 
   76    2214.492280967635  0.000002627624    2187.793809039669  0.000017680336    2187.617825619165  0.000033280151 
   77    2215.375406055182  0.000003820135    2188.300269434500  0.000021410001    2188.118513029351  0.000044670001 
   78    2215.375406160477  0.000007470698    2205.100486562460  0.000012000000    2206.607229380492  0.000051140000 
   79    2215.379231032181  0.000006920179    2205.108025543585  0.000020330000    2206.614478068987  0.000097690000 
   80    2215.379389984032  0.000007700013    2205.257596198789  0.000010740000    2206.757346614898  0.000071300000 
   81    2215.899228179249  0.000001230005    2205.257612783689  0.000017594004    2206.757348231085  0.000085754928 
   82    2216.867928967055  0.000002453159    2206.038433123205  0.000009940000    2207.540526179999  0.000084410000 
   83    2216.867929557618  0.000002371662    2206.038433839748  0.000012389791    2207.540529755385  0.000103872403 
   84    2273.240015512488  0.000019170305    2250.704633125972  0.000013330001    2250.708173810830  0.000049470001 
   85    2307.082827815550  0.000000860044    2287.409052299828  0.000010320000    2287.844007940949  0.000066690000 
   86    2321.352812496043  0.000002450000    2289.631970268670  0.000031030000    2290.115791119078  0.000104150000 
   87    2321.441018913732  0.000002380000    2289.631977494649  0.000027972503    2290.115796840939  0.000087585672 
   88    2321.441019052274  0.000002801785    2289.823371609349  0.000015440000    2290.278359481065  0.000075650000 
   89    2321.481455634134  0.000001410569    2297.057532086283  0.000013180003    2297.128929705557  0.000064810000 
   90    2367.222453917421  0.000001070002    2344.743685063520  0.000071090000    2344.641856337177  0.000049290000 
   91    2367.222454881869  0.000001614363    2344.743697766668  0.000061633322    2344.641858968890  0.000040014559 
   92    2371.521291187551  0.000031780000    2346.125682578544  0.000051390007    2346.005638142045  0.000049220004 
   93    2371.521294087521  0.000003050216    2346.125687659124  0.000043029569    2346.005641555830  0.000032975749 
   94    2372.954457718394  0.000002390000    2346.586868415759  0.000039970000    2346.460730680854  0.000043370002 
   95    2394.161501758044  0.000000443692    2383.254336452404  0.000007480000    2384.789343823140  0.000028160000 
   96    2394.161502884535  0.000010796456    2383.254338462775  0.000007347442    2384.789345084691  0.000034894225 
   97    2451.436838466946  0.000001740005    2414.040935924980  0.000012370000    2414.957304670125  0.000058870000 
   98    2451.436839953726  0.000003257594    2414.040936782259  0.000010199785    2414.957310648960  0.000022562414 
   99    2460.962266678878  0.000002100003    2419.284062097510  0.000007330001    2420.078359466504  0.000033961456 
  100    2460.962267216024  0.000002559317    2419.284065666652  0.000010741248    2420.078359639015  0.000032832437 
  101    2466.407810109741  0.000002610000    2424.348740756870  0.000048220001    2425.368547667780  0.000039700001 
  102    2466.407810353733  0.000002358496    2424.363263434414  0.000046080001    2425.403436591892  0.000048290001 
  103    2466.452308726035  0.000020169407    2427.007773397004  0.000016880000    2427.905771113613  0.000071640000 
  104    2466.456105623523  0.000016197799    2427.007773884196  0.000016547556    2427.905772612184  0.000056649862 
  105    2494.660772250887  0.000008960004    2474.312279128836  0.000210810000    2474.468124737883  0.000222430000 
  106    2494.660774956837  0.000009560005    2474.312289392568  0.000217770000    2474.468465128147  0.000225370000 
  107    2497.571439103371  0.000010530001    2475.988775775244  0.000053410000    2476.135170413857  0.000064770000 
  108    2497.571439294667  0.000008010193    2475.988777466814  0.000046303674    2476.135172407491  0.000059613559 
  109    2515.105207878963  0.000002950000    2482.972049452531  0.000087930001    2483.348697423653  0.000081310000 
  110    2515.105208287399  0.000002260026    2482.972068899510  0.000079049575    2483.348705565904  0.000049931382 
  111    2515.222617748109  0.000004780127    2484.741737458946  0.000053610000    2485.024384709944  0.000032250002 
  112    2515.222621181733  0.000006714471    2484.742487308839  0.000016440002    2485.025200171625  0.000033302709 
  113    2519.425043909731  0.000003200016    2485.579765839811  0.000007650003    2485.803683691682  0.000045600004 
  114    2519.425044116495  0.000002976727    2485.579767434921  0.000020313115    2485.803685156521  0.000053071202 
  115    2519.505946965026  0.000004650090    2486.680160341967  0.000012650016    2486.909909401637  0.000098720000 
  116    2519.506071477771  0.000002990000    2486.680867901821  0.000012570000    2486.910449608447  0.000097240000 
  117    2520.928700725551  0.000001620013    2487.507497563018  0.000063220000    2487.738336863301  0.000092590000 
  118    2520.928701976700  0.000002490182    2487.507503186812  0.000098119935    2487.738338673715  0.000085568934 
  119    2528.077037306024  0.000001260000    2500.963131241536  0.000055990000    2500.897806806701  0.000049380000 
  120    2528.077037376312  0.000001313812    2500.963132397639  0.000050714199    2500.897807766336  0.000049660070 
  121    2529.538565050652  0.000001330010    2501.358974601043  0.000056830000    2501.287165983844  0.000040860000 
  122    2538.893031335187  0.000003890997    2513.058793356015  0.000019770000    2519.075394193264  0.000024110002 
  123    2539.768549848922  0.000001522192    2518.429363869614  0.000015070000    2519.768812332526  0.000036900000 
  124    2539.768549935854  0.000001963299    2518.429364884373  0.000017518565    2522.047633900305  0.000026290000 
  125    2540.181684899090  0.000001665151    2518.512502415138  0.000018110000    2522.047633945573  0.000031600000 
  126    2575.557279245936  0.000001037748    2551.738471771378  0.000057600001    2551.572411766884  0.000049440001 
  127    2575.557280809652  0.000002349820    2551.738480406025  0.000048541919    2551.572416784564  0.000033406301 
  128    2581.881808542246  0.000001794268    2554.535485033578  0.000011000002    2554.334676288001  0.000053150001 
  129    2581.881810431701  0.000003132998    2554.535485147832  0.000011670431    2554.334677159059  0.000049618165 
  130    2581.886769751604  0.000002650004    2556.400318286680  0.000011670000    2556.176594303532  0.000054170002 
  131    2581.886771582056  0.000003124481    2556.404294577549  0.000014440000    2556.179625950693  0.000048760000 
  132    2583.904157043368  0.000002290000    2557.336348131573  0.000016520000    2557.100397314498  0.000052560000 
  133    2583.904157265554  0.000001421252    2557.336348699572  0.000011765309    2557.100398279731  0.000046250812 
  134    2584.593600966674  0.000006920049    2568.604205395632  0.000043880001    2570.086705860857  0.000100030000 
  135    2584.803802128863  0.000001188346    2568.604208634839  0.000032179503    2570.086706184223  0.000100630448 
  136    2584.803803812284  0.000002556973    2568.920163052333  0.000039440001    2570.393636709465  0.000106380000 
  137    2585.002899832838  0.000008438678    2568.920167373488  0.000035074581    2570.393639226503  0.000091364210 
  138    2589.470506069566  0.000002960013    2569.709394511935  0.000031970001    2571.171741730638  0.000099310000 
  139    2589.470535034763  0.000002950029    2570.102283422793  0.000032586779    2571.573889859055  0.000109520000 
  140    2592.254275292048  0.000000473612    2570.102293341989  0.000040857553    2571.573895881698  0.000075090096 
  141    2592.254276998568  0.000002011804    2570.542192443663  0.000035490001    2572.012770942350  0.000097620000 
  142    2636.267460894245  0.000001190563    2609.203803724961  0.000024680000    2609.194371293276  0.000050070001 
  143    2636.267461609562  0.000024770001    2609.203804462783  0.000042035829    2609.194372206142  0.000044339135 
  144    2669.809554297511  0.000002211339    2646.556747516172  0.000058850630    2646.936479937625  0.000049320000 
  145    2669.809554466444  0.000002391364    2646.556755336324  0.000063788683    2646.936480130339  0.000050760394 
  146    2685.675640086610  0.000002850018    2649.509470201946  0.000169620000    2649.941193625148  0.000197450000 
  147    2685.675644323908  0.000004686012    2649.510908466569  0.000175420000    2649.942960517948  0.000202650000 
  148    2685.732495986234  0.000014420004    2650.127864530610  0.000009160001    2650.499934638627  0.000046630000 
  149    2685.732572105711  0.000009716235    2650.127868514556  0.000040010450    2650.499935047566  0.000047581681 
  150    2685.761413928794  0.000001210000    2651.614375647900  0.000015330000    2651.592709585289  0.000039060000 
  151    2687.176997592133  0.000003324925    2656.582617554918  0.000058690000    2656.656013281663  0.000078120001 
  152    2687.176999191327  0.000004752985    2656.582620792315  0.000110966150    2656.656013433809  0.000080810248 
  153    2736.005597651161  0.000002390002    2708.811677603115  0.000004960024    2708.675913961386  0.000053610000 
  154    2736.005597740846  0.000002382101    2708.811685164299  0.000045410493    2708.675916369951  0.000046232337 
  155    2741.672493802189  0.000001000086    2710.464567557377  0.000054430001    2710.304353322335  0.000049930002 
  156    2741.672506228270  0.000001670000    2710.466695696389  0.000077840001    2710.306091184042  0.000059230002 
  157    2744.506602806151  0.000001440008    2711.293583357616  0.000057230000    2711.120783570450  0.000060150001 
  158    2744.506602933916  0.000001932620    2711.293585454427  0.000068242319    2711.120784274274  0.000056514336 
  159    2756.857330405553  0.000001530450    2742.403658125346  0.000013970000    2743.915098682262  0.000118530000 
  160    2756.956183169953  0.000002780002    2742.450720324392  0.000015590024    2743.964347539290  0.000032040000 
  161    2756.956185020804  0.000003615414    2742.450721447142  0.000018283147    2743.964349636608  0.000026214250 
  162    2757.065142191973  0.000002460003    2742.840221852661  0.000009760001    2744.354467455570  0.000118550000 
  163    2787.128665584478  0.000000631654    2767.755427859490  0.000020770000    2768.013941651488  0.000102260000 
  164    2814.716059705856  0.000003206326    2774.215668736128  0.000027890001    2775.071722649582  0.000088750000 
  165    2814.836081150673  0.000003740021    2774.215671558838  0.000013620921    2775.071723619846  0.000087895689 
  166    2814.836084008397  0.000003644472    2775.792068776426  0.000013440000    2776.512348780816  0.000050600000 
  167    2814.886074720021  0.000003373754    2776.691421338312  0.000007160001    2777.352164930262  0.000108150000 
  168    2825.900123388614  0.000002630000    2781.262519165155  0.000022380000    2781.934864104489  0.000093120000 
  169    2825.900123439733  0.000002741826    2781.526266017532  0.000018935203    2782.227521349514  0.000037290006 
  170    2827.355838479079  0.000003650000    2781.526268655747  0.000029415132    2782.227527503942  0.000087470009 
  171    2831.309935194112  0.000002310001    2785.694861877415  0.000016880005    2786.661255358224  0.000025300000 
  172    2831.318192585681  0.000002408480    2785.694870658129  0.000012673374    2786.661255608145  0.000026361715 
  173    2831.411741464627  0.000004598433    2788.157725104490  0.000013900000    2789.021732921663  0.000104110003 
  174    2831.411742989329  0.000006533338    2788.157728412649  0.000026744398    2789.021742719987  0.000060972950 
  175    2832.828044026664  0.000003625731    2789.376506132927  0.000012010002    2790.214635678202  0.000138590000 
  176    2832.828044642958  0.000005552914    2789.869218213106  0.000032610000    2790.662363821696  0.000134400000 
  177    2853.329025048859  0.000001055438    2811.513403511087  0.000005590006    2812.021594817120  0.000078430000 
  178    2853.329025162350  0.000000899039    2811.513403698162  0.000005543611    2812.021595192626  0.000079161011 
  179    2862.583420892567  0.000006050000    2838.686142105591  0.000115380000    2838.801233986409  0.000050340002 
  180    2862.583423687779  0.000005988052    2838.686153536618  0.000107549384    2838.801237749854  0.000033059123 
  181    2866.900969133932  0.000001510008    2840.983218764490  0.000077380001    2841.087170724358  0.000063230004 
  182    2866.900970548983  0.000002953134    2840.983228096166  0.000071488928    2841.087178110672  0.000025928411 
  183    2868.340339988714  0.000003170016    2841.765303880009  0.000066390000    2841.867175229231  0.000084740000 
  184    2884.493508247518  0.000004340001    2848.210437788405  0.000071160005    2848.522307578829  0.000085140002 
  185    2884.493512069730  0.000004515928    2848.210447840358  0.000062457639    2848.522315253551  0.000058960000 
  186    2884.641806245909  0.000003252169    2850.372274035283  0.000023170010    2850.576831808141  0.000032137748 
  187    2884.641808076993  0.000003890662    2850.372288548247  0.000113867000    2850.576831897233  0.000032352491 
  188    2886.895602228946  0.000001670757    2851.654483410230  0.000012180013    2851.762593054530  0.000033973260 
  189    2886.895604626758  0.000003959386    2851.654489889068  0.000055601246    2851.762593062170  0.000033805084 
  190    2890.193709720042  0.000002400046    2851.899888320692  0.000015890000    2852.079009785365  0.000032697390 
  191    2890.193709779958  0.000001911589    2851.899910356679  0.000126596245    2852.079009841260  0.000032087265 
  192    2890.298680901141  0.000003740001    2852.076166747202  0.000080600000    2852.143168696311  0.000078570000 
  193    2890.298685129095  0.000006540616    2852.979488963306  0.000032260000    2853.164348421609  0.000080420001 
  194    2892.865806553980  0.000003160001    2852.979490021335  0.000039965143    2853.164351580526  0.000098452019 
  195    2893.120272603636  0.000002120014    2853.329412355601  0.000066530000    2853.523405844616  0.000075420001 
  196    2893.120277213466  0.000004903871    2860.836530109385  0.000156660000    2860.739787055820  0.000175420000 
  197    2893.211479604966  0.000004571245    2860.837202177554  0.000099960002    2860.740350019243  0.000120070000 
  198    2893.211479667480  0.000003143634    2861.512507566657  0.000014100012    2861.402548779664  0.000048630001 
  199    2893.289192180224  0.000004170089    2861.512507726372  0.000014731358    2861.402551639310  0.000039905515 
  200    2896.099570586136  0.000001750002    2870.637714917102  0.000010350000    2873.297539592657  0.000032986621 
  201    2896.099570831827  0.000001364735    2870.637722483606  0.000030870154    2873.297541676062  0.000028244890 
  202    2902.336018794827  0.000003100000    2875.205425828373  0.000013730000    2880.045878359844  0.000032878093 
  203    2902.336018900678  0.000002627171    2875.205439014097  0.000017434796    2880.045878365631  0.000032869712 
  204    2903.230184767206  0.000017002315    2879.070559172605  0.000068080000    2881.227855476753  0.000034081919 
  205    2903.230184955013  0.000016873203    2879.109663282346  0.000061080000    2881.227856697336  0.000033558293 
  206    2903.236143745763  0.000010286762    2879.265298521721  0.000009210000    2882.640562348140  0.000077920000 
  207    2903.237052312757  0.000015826589    2879.265299304108  0.000010729865    2882.694605353382  0.000072010000 
  208    2903.641649532754  0.000011274783    2881.275836411348  0.000013210000    2884.118855988320  0.000025500001 
  209    2903.641649981360  0.000015567660    2881.275838591077  0.000014300241    2884.118856356048  0.000030822596 
  210    2949.288795204225  0.000001430080    2920.843126669683  0.000013470002    2920.637040411667  0.000054840000 
  211    2949.288795243923  0.000002320020    2920.843130518074  0.000036130388    2920.637043369914  0.000045119846 
  212    2949.866421173704  0.000002920895    2923.820809553729  0.000029960005    2923.573772586075  0.000041660001 
  213    2949.866421401428  0.000003375504    2923.820812599795  0.000028620000    2923.573774000330  0.000036520001 
  214    2949.878350452187  0.000001490393    2925.949753532701  0.000029250000    2925.673030847440  0.000043610001 
  215    2949.878352210867  0.000002549776    2925.949757505133  0.000023703836    2925.673032995096  0.000033515860 
  216    2954.152011063553  0.000002380024    2927.227853060217  0.000005450000    2926.933171444568  0.000028660001 
  217    2954.152011072123  0.000002260017    2927.227854226265  0.000009783871    2926.933171927402  0.000026424731 
  218    2954.192884456035  0.000002190076    2927.653994219922  0.000017190005    2927.353308177129  0.000036760001 
  219    2954.193048584862  0.000002560007    2933.274293661340  0.000079640000    2934.728573540822  0.000090430000 
  220    2955.668208476440  0.000006390004    2933.274298337625  0.000074395319    2934.728575665253  0.000086255567 
  221    2955.668208768302  0.000004122421    2933.740573348752  0.000042000004    2935.183106362744  0.000063290003 
  222    2958.922400472475  0.000001380016    2933.742213013060  0.000129950002    2935.184723491360  0.000100540001 
  223    2958.922400480994  0.000001620209    2935.116810402516  0.000010270000    2936.540884018807  0.000090060000 
  224    2965.806315551135  0.000001320000    2935.116828371892  0.000050618535    2936.540885105465  0.000096436274 
  225    2965.806315733852  0.000002109543    2935.262502510254  0.000227040000    2936.700308909869  0.000241440000 
  226    2969.337224870374  0.000001270197    2935.286254270489  0.000148890000    2936.722231367594  0.000184170000 
  227    2969.937777169026  0.000001430073    2936.211778233604  0.000072750000    2937.642489585190  0.000084950001 
  228    2969.937777539762  0.000001202578    2936.211779327598  0.000069178747    2937.642491427699  0.000087368544 
  229    2971.315116831836  0.000001710076    2945.148430587452  0.000019010000    2946.997733833941  0.000022500000 
  230    2976.348260098302  0.000000716075    2949.864848995205  0.000007800000    2950.909025091467  0.000030484987 
  231    2976.348260619294  0.000001366357    2958.232305800746  0.000007010004    2959.280479202757  0.000033463032 
  232    3000.817045628113  0.000001720006    2958.232307180459  0.000006737069    2959.280479239682  0.000032357282 
  233    3000.817045854585  0.000001543055    2964.847196193553  0.000004700045    2967.875911229855  0.000024360000 
  234    3002.288339261162  0.000001050196    2964.847199374375  0.000010528103    2967.875913167886  0.000032894918 
  235    3002.730200417094  0.000000878718    2968.925731274134  0.000061490001    2968.898928316260  0.000056620000 
  236    3003.164780481015  0.000017352903    2968.925735254710  0.000078452040    2968.898930451446  0.000047246693 
  237    3008.624094554649  0.000002391509    2969.574182632683  0.000017200000    2969.541436330406  0.000046400000 
  238    3008.624095076935  0.000002642264    2979.452351207070  0.000008640000    2980.737247371450  0.000025773963 
  239    3034.065868410179  0.000017490001    3006.896530649529  0.000132870000    3006.921227899259  0.000033083376 
  240    3034.065868871403  0.000015608035    3006.896531731731  0.000137024416    3006.921229053310  0.000027909304 
  241    3035.535232849124  0.000001670000    3006.971452178598  0.000018360004    3007.215866372244  0.000027730003 
  242    3047.120490456804  0.000001010000    3006.971454284421  0.000013657201    3007.215867338671  0.000021413363 
  243    3047.120490472327  0.000000910026    3007.710565740873  0.000161880000    3008.042351688890  0.000060760000 
  244    3051.447928355920  0.000004750000    3010.607671994022  0.000099980000    3010.978521418570  0.000103380001 
  245    3051.447928479617  0.000004251176    3010.607677164324  0.000095602938    3010.978523004975  0.000097123180 
  246    3051.532663732564  0.000002989457    3011.633964046452  0.000130430000    3011.916638952415  0.000061330000 
  247    3051.532669183640  0.000006645518    3011.633981007569  0.000124986054    3011.916639533209  0.000066882692 
  248    3054.237092406637  0.000004962160    3011.950882007849  0.000091040000    3012.193245465378  0.000095540001 
  249    3054.406039955820  0.000003740000    3017.292504822264  0.000067830001    3017.356310132927  0.000101310000 
  250    3054.406040267795  0.000003413210    3017.292506151514  0.000073941429    3017.356310801776  0.000103792361 
  251    3054.511706927615  0.000002973395    3017.575210204207  0.000126280000    3017.630514342303  0.000112950000 
  252    3106.246177095304  0.000001050010    3049.672333496679  0.000008400004    3048.774223971058  0.000035786221 
  253    3106.246177239376  0.000002110000    3049.672333916894  0.000008379594    3048.774224058503  0.000034072816 
  254    3113.249641184331  0.000001800002    3074.076857335554  0.000083170001    3073.902997989344  0.000063570001 
  255    3113.249641275481  0.000001712929    3074.076860009871  0.000076980182    3073.903000654790  0.000053560000 
  256    3117.453005286137  0.000001630030    3075.461513001568  0.000006450000    3075.693799745384  0.000050850029 
  257    3117.453005616379  0.000001082416    3075.461513908902  0.000007583605    3075.693806196599  0.000025608651 
  258    3118.854331319646  0.000001060010    3075.898944709178  0.000048460017    3076.768884729442  0.000058390001 
  259    3121.274077676818  0.000007780004    3075.898949881836  0.000044151238    3076.768884986323  0.000060720742 
  260    3121.274078127632  0.000005107997    3076.992955856125  0.000007070003    3077.009811379878  0.000036910000 
  261    3121.278212216339  0.000017870008    3076.992965895358  0.000056600390    3077.009811894195  0.000035243547 
  262    3121.278234160237  0.000012373772    3077.357762597780  0.000046600000    3077.127349057249  0.000063450003 
  263    3122.763999058584  0.000001570005    3091.305138350935  0.000012200000    3092.892757638759  0.000028330000 
  264    3122.763999727612  0.000001851066    3092.263671234236  0.000020400034    3093.878016571184  0.000041480000 
  265    3140.886906227731  0.000001459018    3102.884831474109  0.000019620000    3104.372891761916  0.000095450000 
  266    3140.886908044834  0.000002866234    3102.893404683563  0.000047950001    3104.381142390851  0.000071220000 
  267    3150.492019691683  0.000001760031    3103.061329525102  0.000043480000    3104.544772533188  0.000108570000 
  268    3150.492020652271  0.000002909245    3103.061343501712  0.000036451941    3104.544774263707  0.000101604223 
  269    3151.857571555689  0.000001370232    3103.775687728426  0.000062170000    3105.259170671721  0.000097400000 
  270    3152.024696736890  0.000001254681    3103.775688336866  0.000048506623    3105.259171433590  0.000086773688 
  271    3178.045234140146  0.000001270048    3127.949047353153  0.000088710000    3128.191904249125  0.000107940000 
  272    3179.676386615105  0.000004640007    3127.949049092364  0.000072759139    3128.191906272146  0.000102279556 
  273    3179.676386716087  0.000004162684    3135.775643159737  0.000281990000    3136.564951778335  0.000197510000 
  274    3179.757040413228  0.000044900001    3135.780552981093  0.000259350000    3136.570572798528  0.000235270000 
  275    3179.757103371756  0.000064670000    3137.655799117684  0.000088779843    3138.348952595724  0.000037380001 
  276    3181.203844956415  0.000002940001    3137.655801456676  0.000101296115    3138.348954068907  0.000026841946 
  277    3181.203845516527  0.000001587735    3138.852857242780  0.000060170005    3139.405109882705  0.000052410003 
  278    3185.048205812937  0.000001070003    3138.852873430857  0.000052133259    3139.405110138285  0.000049360914 
  279    3185.048205982847  0.000001167291    3140.884679194892  0.000014010000    3140.882414320074  0.000054390000 
  280    3192.332943686476  0.000019033775    3144.535637267413  0.000020380000    3145.079538609895  0.000040900000 
  281    3192.332952565710  0.000015120005    3144.535658892327  0.000077174401    3145.079539929538  0.000029868306 
  282    3195.213521538003  0.000002328966    3144.602959808595  0.000330720000    3145.200274446736  0.000329610000 
  283    3195.213522808534  0.000003050839    3144.614088724902  0.000322110000    3145.212345082934  0.000329850000 
  284    3197.719112325121  0.000005480001    3148.186764855744  0.000039580001    3149.075617693837  0.000030991559 
  285    3197.719112671297  0.000005036517    3148.186766577913  0.000031076537    3149.075618645240  0.000018686862 
  286    3197.868502868295  0.000004021271    3150.488033614736  0.000076380002    3151.273432945846  0.000068580001 
  287    3197.868505398706  0.000005174063    3150.498933596987  0.000036220004    3151.328013977368  0.000122500001 
  288    3200.666961661074  0.000005290000    3152.030551290001  0.000017190005    3152.791233333339  0.000120960000 
  289    3200.666965450881  0.000006352676    3152.030568699148  0.000045276926    3152.791238826169  0.000086664700 
  290    3200.713631847468  0.000006820706    3152.897814992625  0.000110780000    3153.640025035033  0.000132690000 
  291    3200.721045005897  0.000004072194    3152.897817198821  0.000137377617    3153.640025341221  0.000134460335 
  292    3202.718115477333  0.000001172814    3167.042524297967  0.000067730000    3167.521214390868  0.000042490001 
  293    3215.302212675819  0.000003870000    3168.178335304758  0.000069660000    3168.630587815011  0.000093850000 
  294    3215.387669310530  0.000002420000    3168.178338251484  0.000059980148    3168.630590432736  0.000082271094 
  295    3215.387669610449  0.000002647055    3168.310433081023  0.000061520000    3168.719937195203  0.000098400000 
  296    3215.429009705583  0.000001679573    3183.706216185702  0.000046590002    3183.705417619969  0.000053170000 
  297    3231.972156514894  0.000007750014    3204.266927064394  0.000122480000    3204.334461271368  0.000081700000 
  298    3231.972159857532  0.000007879268    3204.266939693729  0.000113327167    3204.334467464997  0.000053957391 
  299    3237.665620970871  0.000001070013    3207.071120230227  0.000052070002    3207.124826330623  0.000047090000 
  300    3237.665632864249  0.000001790000    3207.071530880478  0.000039920000    3207.126279192653  0.000038000001 
  301    3240.512919734292  0.000001800010    3208.508684694579  0.000040670000    3208.560830996185  0.000051780000 
  302    3240.512919756848  0.000001820038    3208.508696683212  0.000112044455    3208.560832640746  0.000044268924 
  303    3250.225911775634  0.000007570002    3214.574834133234  0.000015450011    3214.813358737238  0.000059060002 
  304    3250.325234262428  0.000001760000    3214.574837734457  0.000042283532    3214.813358861714  0.000058540088 
  305    3250.325240355344  0.000006930007    3216.965152726586  0.000164250000    3217.110489084162  0.000040230000 
  306    3250.434435405709  0.000002977347    3216.965160366770  0.000157645782    3217.110490019674  0.000048258393 
  307    3255.328873514274  0.000004430000    3218.273578134425  0.000010080002    3218.367195335496  0.000082190004 
  308    3255.328873595449  0.000003427461    3218.273579505139  0.000022144326    3218.367199782419  0.000061118586 
  309    3255.508396468395  0.000003940002    3218.623379102738  0.000319420000    3218.655816006593  0.000213530002 
  310    3255.508397672831  0.000004377693    3218.625305263346  0.000092740000    3218.661034064074  0.000345910001 
  311    3259.848097987319  0.000001370000    3219.526923170334  0.000015320001    3219.443650585080  0.000032970000 
  312    3259.848098046036  0.000001463559    3219.526927573312  0.000032875773    3219.443651148218  0.000036334954 
  313    3262.375492348463  0.000022810006    3219.534150416738  0.000321370000    3219.614689318129  0.000319720000 
  314    3262.375495105131  0.000024060980    3219.534859672597  0.000344120000    3219.615795925013  0.000330900000 
  315    3262.509126745509  0.000005790000    3220.057823704032  0.000129080000    3220.188908755049  0.000065570000 
  316    3262.509130986804  0.000007427978    3220.057829219990  0.000120882601    3220.188909106061  0.000067101193 
  317    3264.128362886222  0.000001680095    3222.002116034018  0.000037670001    3221.869590517078  0.000044880001 
  318    3264.128363152796  0.000001422008    3222.002119376868  0.000032440665    3221.869593665651  0.000054448321 
  319    3265.555362596748  0.000001260000    3222.833053914407  0.000034270001    3222.680419767322  0.000053700001 
  320    3266.591723780462  0.000009020006    3222.833056517870  0.000048100325    3222.680422162784  0.000050966540 
  321    3266.591724262923  0.000008508786    3223.111282557992  0.000012630005    3222.951911771458  0.000066690002 
  322    3266.703610607440  0.000004940054    3231.166049688695  0.000027010001    3233.814359614776  0.000022392784 
  323    3266.703817246506  0.000007686748    3231.172279908969  0.000013850017    3233.814361594386  0.000036265192 
  324    3267.315262819898  0.000002720000    3231.172289637674  0.000022633883    3233.917672762343  0.000033810000 
  325    3267.315262838646  0.000002315011    3232.488650633063  0.000022580000    3234.339902357200  0.000042670000 
  326    3268.097386794199  0.000002350000    3237.591374507960  0.000021190000    3242.026319586533  0.000027640004 
  327    3268.109042813616  0.000007160005    3237.591386255928  0.000020744322    3242.026321539875  0.000026156577 
  328    3268.109042891876  0.000006690770    3237.878505989475  0.000015270000    3242.753148729498  0.000024400006 
  329    3268.178391753904  0.000003370000    3240.933997866770  0.000021630000    3243.676739243913  0.000031066660 
  330    3268.223020578908  0.000002590004    3240.934000487835  0.000023275674    3243.742211561223  0.000023311610 
  331    3268.223020663236  0.000003441546    3241.473535717879  0.000024220007    3243.742212897011  0.000032206248 
  332    3268.613959157464  0.000003250022    3241.473547553156  0.000018951752    3244.461700980243  0.000055600000 
  333    3268.613959179117  0.000003290001    3241.680102248842  0.000022600000    3244.461704683022  0.000033077590 
  334    3268.877562740955  0.000003290000    3243.415393185298  0.000020580000    3246.190591592942  0.000062060000 
  335    3269.681986179612  0.000002873234    3243.415416417738  0.000026692323    3246.190591806150  0.000055970358 
  336    3269.681987418305  0.000004074204    3243.494856476143  0.000017620001    3246.520143168651  0.000094860001 
  337    3270.083231956656  0.000012186402    3244.114741484575  0.000015630009    3246.746226060707  0.000110270000 
  338    3289.807174691930  0.000001240009    3268.354152067639  0.000007990002    3269.883577612980  0.000030760000 
  339    3289.807174988446  0.000000901559    3268.354152502400  0.000015513327    3269.883579073793  0.000040737625 
  340    3319.315771286546  0.000003950014    3279.433677638877  0.000005390000    3279.983572563937  0.000069980000 
  341    3319.315771623017  0.000003399660    3279.433680310809  0.000011647270    3279.983572655805  0.000073000069 
  342    3319.334251169870  0.000002811832    3291.047468013407  0.000068330000    3290.797307056022  0.000055290001 
  343    3319.334252070945  0.000004374033    3291.047471031242  0.000057925860    3290.797309116726  0.000049670003 
  344    3324.420465510118  0.000001930184    3294.111640272076  0.000021140016    3293.814816574485  0.000032405346 
  345    3324.420465777614  0.000002560540    3294.111640506760  0.000023290859    3293.814816812273  0.000032145696 
  346    3324.966908759959  0.000000820061    3296.411325272825  0.000032560000    3296.078428005368  0.000033143249 
  347    3324.966909374866  0.000000933099    3296.411326983995  0.000027099717    3296.078428051023  0.000033182243 
  348    3324.995813555374  0.000002310010    3297.939971694213  0.000188510001    3297.584383378813  0.000195340001 
  349    3324.995814027955  0.000002578943    3297.948277628403  0.000236210001    3297.590414917522  0.000245000000 
  350    3325.016934674925  0.000002830060    3298.710798055111  0.000036340010    3298.341800454790  0.000038394821 
  351    3325.016935507279  0.000002303396    3298.710800789847  0.000030985333    3298.341801244139  0.000032688529 
  352    3327.559585355419  0.000003370007    3299.100004265889  0.000320700000    3300.521373465192  0.000299660000 
  353    3327.885895587893  0.000002363130    3299.100007866025  0.000307513115    3300.521381787221  0.000296640000 
  354    3327.885895994341  0.000002615263    3299.714609333522  0.000085410000    3301.120753345848  0.000064410000 
  355    3328.166027498152  0.000001850009    3299.714620687000  0.000080063257    3301.120756443052  0.000075393759 
  356    3332.836415258562  0.000001550133    3301.526524989761  0.000029230000    3302.921100570479  0.000097680000 
  357    3332.836415608787  0.000001589134    3301.526530959692  0.000063844596    3302.921106197218  0.000056786796 
  358    3335.312342915441  0.000002010004    3301.551976853224  0.000032630000    3302.936166607396  0.000081500000 
  359    3335.312343085350  0.000003945101    3301.551993561236  0.000134451174    3302.936169694398  0.000082708117 
  360    3339.844893563563  0.000008836834    3302.178091755728  0.000106430000    3303.550079767376  0.000077690000 
  361    3339.845370015235  0.000009310535    3302.938564913622  0.000042030001    3304.323383223793  0.000088180002 
  362    3339.857736067664  0.000013575337    3302.938571932288  0.000093552254    3304.323383816336  0.000088192042 
  363    3339.857736826317  0.000015777291    3303.391970804807  0.000037100001    3304.773388633618  0.000089440001 
  364    3343.485096274031  0.000001300001    3306.284421166295  0.000007570000    3307.812504013906  0.000032550000 
  365    3343.485096296718  0.000001960013    3306.284424426495  0.000007468601    3307.812504260778  0.000033720593 
  366    3348.935401905731  0.000003450700    3307.471957143967  0.000013700000    3308.726301027903  0.000029640000 
  367    3348.935467444850  0.000001602042    3307.471961028338  0.000019846955    3308.726302460912  0.000026976353 
  368    3351.661151650674  0.000001220037    3314.302252913833  0.000025400001    3315.162288622703  0.000030510006 
  369    3351.661154432436  0.000003360617    3314.302261149838  0.000015812352    3315.162289376838  0.000033759482 
  370    3357.953441619024  0.000001350001    3316.351161910937  0.000009790005    3317.322384027937  0.000026400000 
  371    3357.953441782980  0.000001463728    3316.363799124839  0.000015780000    3317.344027968836  0.000026060000 
  372    3365.881247206692  0.000002340000    3322.724047437902  0.000020050000    3323.378732436035  0.000034995901 
  373    3365.881247226751  0.000004960001    3322.724048408837  0.000022392341    3323.378732456546  0.000034737464 
  374    3366.226741891569  0.000001386848    3326.061691362657  0.000014780005    3329.065045122600  0.000056850000 
  375    3366.226745206345  0.000004283808    3326.074935388936  0.000006810001    3329.085932268627  0.000031840000 
  376    3366.870108615147  0.000001800304    3326.366568947293  0.000025410000    3329.357766833961  0.000026037055 
  377    3366.870111363766  0.000002700220    3326.366570466620  0.000026163035    3329.357768357728  0.000021759924 
  378    3369.780327092553  0.000001370009    3329.854362645871  0.000198690000    3329.805824480098  0.000197990000 
  379    3369.780327140682  0.000001650003    3329.854659405023  0.000169110004    3329.806110507819  0.000186260003 
  380    3371.328570786566  0.000002790004    3331.078494600812  0.000020190001    3331.018050254698  0.000056550000 
  381    3371.328576803473  0.000015502263    3331.078497532722  0.000039376936    3331.018052094469  0.000061506345 
  382    3371.369657687930  0.000015426509    3340.539826686686  0.000006610007    3341.828564954546  0.000027840000 
  383    3371.373473590063  0.000005099821    3340.539827268817  0.000006000091    3341.828565990272  0.000027967885 
  384    3399.833038061849  0.000004730096    3363.727737829111  0.000026700005    3363.644661081541  0.000042990001 
  385    3399.833042691882  0.000015559100    3363.727738367420  0.000029874187    3363.644662197357  0.000045893185 
  386    3402.737219449645  0.000003920000    3363.879373120857  0.000023330003    3363.789078590514  0.000057860000 
  387    3402.737219493622  0.000003860000    3368.463204209979  0.000326298026    3368.716195058592  0.000315000000 
  388    3410.029722871523  0.000001000007    3368.463983472226  0.000354860000    3368.717161347624  0.000322960001 
  389    3410.029722916072  0.000001040000    3369.881509625216  0.000138550001    3370.156562998532  0.000036840000 
  390    3411.484368333277  0.000001240001    3369.881512208460  0.000162910749    3370.156563292871  0.000039341144 
  391    3418.708934431605  0.000010389493    3372.913245398633  0.000020070034    3373.214052678202  0.000110040000 
  392    3418.708934712086  0.000014960035    3372.913254677789  0.000084324411    3373.214055097036  0.000096199943 
  393    3418.823594298765  0.000004210001    3374.254029647287  0.000421934081    3374.441741140824  0.000478240000 
  394    3418.823598292108  0.000006074569    3374.258661502535  0.000375220003    3374.447834422995  0.000436550000 
  395    3423.014909320621  0.000002020000    3374.925367859563  0.000071070000    3375.032306291912  0.000101250000 
  396    3423.014909369728  0.000002152328    3374.925374459541  0.000067353955    3375.032308449144  0.000090246820 
  397    3423.094716540096  0.000007110001    3379.195691280336  0.000167870000    3379.237526730378  0.000108000000 
  398    3423.094843215758  0.000006150464    3379.196528452767  0.000097090000    3379.238183256091  0.000123920000 
  399    3424.513958190088  0.000007250095    3379.644511162053  0.000113690001    3379.672063135758  0.000099690000 
  400    3424.513958903258  0.000006339075    3379.644511663293  0.000119111050    3379.672063184501  0.000098350001 
  401    3445.464311224882  0.000007325331    3410.815756493731  0.000006019234    3409.951607271302  0.000033830996 
  402    3446.341773275405  0.000002170034    3410.815766618346  0.000019690162    3409.951607315917  0.000033604991 
  403    3446.341776741424  0.000005923476    3410.961968475578  0.000008810011    3410.097628797783  0.000031204663 
  404    3446.758870406890  0.000001966522    3410.993120133360  0.000010930013    3410.113697157719  0.000056530000 
  405    3477.928122727504  0.000001330202    3411.348587409508  0.000059690001    3417.377017578860  0.000028881890 
  406    3477.928122944701  0.000003455890    3416.690167496106  0.000039270001    3418.021192646919  0.000025354289 
  407    3486.236852214444  0.000002320072    3416.690169444097  0.000033435749    3420.286931474980  0.000030460000 
  408    3486.236852229039  0.000001798541    3416.827613884673  0.000006160000    3420.286933314375  0.000018298747 
  409    3487.109165425284  0.000003410002    3429.923648631905  0.000015060000    3431.293284990551  0.000049250000 
  410    3487.109165771144  0.000003056185    3434.367277666420  0.000027410021    3435.818002921091  0.000058780000 
  411    3487.114258965500  0.000002213700    3434.367282077900  0.000023417733    3435.818005064359  0.000049504561 
  412    3487.114259340256  0.000004477902    3435.777487628199  0.000016780003    3437.157398098225  0.000064000000 
  413    3489.813428621398  0.000008080000    3440.529195855940  0.000041070002    3440.313122150140  0.000047730001 
  414    3490.024316139867  0.000003830000    3440.529199045900  0.000036032380    3440.313122514124  0.000048521650 
  415    3490.024316887253  0.000002750564    3440.934476224890  0.000012210000    3442.155127369199  0.000057090023 
  416    3490.223747484103  0.000006210071    3442.368397123329  0.000009140032    3442.155133486185  0.000036513151 
  417    3491.778592587527  0.000001530061    3442.368399443961  0.000009231132    3442.207582202298  0.000115160000 
  418    3491.778603827203  0.000001410001    3442.409394218931  0.000042850041    3443.379539205341  0.000070060000 
  419    3494.549855741192  0.000003280114    3442.409397959557  0.000037045730    3443.384162416249  0.000057330003 
  420    3494.549855771390  0.000002298460    3443.658865375902  0.000008350000    3443.542621952436  0.000031555044 
  421    3495.758464088851  0.000005820019    3443.664889405456  0.000042610001    3443.542622463176  0.000029955926 
  422    3501.224707417089  0.000001830048    3444.287832635863  0.000051490001    3443.994823463230  0.000054350003 
  423    3501.224707538862  0.000001593152    3444.287836666281  0.000045006899    3443.994826222739  0.000042292792 
  424    3504.198161768797  0.000003410018    3451.491427651081  0.000011080005    3453.008507533031  0.000033025195 
  425    3504.362270063666  0.000005460001    3451.491430246681  0.000013669549    3453.008507673482  0.000033352876 
  426    3504.362274487718  0.000009593354    3454.243236825304  0.000014000001    3455.735129816152  0.000045680000 
  427    3504.399105810315  0.000003798970    3454.243241599460  0.000022654351    3455.735131342691  0.000055300347 
  428    3515.242935389152  0.000003500002    3464.556707214743  0.000164170000    3466.014497180078  0.000081890000 
  429    3515.242935757388  0.000003295475    3464.556728296950  0.000156337973    3466.014498873873  0.000090715930 
  430    3515.376500105918  0.000005070001    3464.907037307639  0.000025590029    3466.358911066960  0.000119200000 
  431    3515.376501157345  0.000003092355    3464.907037547999  0.000026900748    3466.358911524265  0.000112751109 
  432    3515.421906337223  0.000011977671    3465.475748722090  0.000019680000    3466.917339107825  0.000105270000 
  433    3515.421907664052  0.000012919716    3465.893193060175  0.000130540000    3467.340452362347  0.000102120000 
  434    3516.848193927045  0.000007600007    3465.893196808270  0.000148126218    3467.340452886333  0.000107711161 
  435    3540.377367861200  0.000001650000    3466.324620364899  0.000136570000    3467.769545500867  0.000095980000 
  436    3540.377368234549  0.000001398438    3489.496965764878  0.000165490000    3489.715564370724  0.000123660000 
  437    3546.065112193084  0.000001870113    3489.496965875601  0.000163440031    3489.715565854042  0.000110920143 
  438    3546.065112420818  0.000005753477    3490.567735541579  0.000078040000    3490.779280033276  0.000113970000 
  439    3546.180250501952  0.000005220001    3497.551958858663  0.000053350000    3497.530976537742  0.000040800000 
  440    3546.180253280178  0.000011632029    3497.551965412089  0.000047201286    3497.530978022725  0.000044795122 
  441    3548.524217059292  0.000001480190    3498.085601218387  0.000006950000    3498.058739531833  0.000037250000 
  442    3548.524217167411  0.000002352127    3498.611958879233  0.000193690000    3499.325220367918  0.000127270000 
  443    3548.528228105447  0.000001490128    3498.611959269198  0.000192110417    3499.325223597873  0.000116863821 
  444    3548.533946004844  0.000002150033    3500.696688571134  0.000197530000    3501.348499310417  0.000087360001 
  445    3548.858001286623  0.000008730001    3500.696690303585  0.000193406592    3501.348503897349  0.000060026516 
  446    3549.063531007159  0.000006244960    3501.457825054129  0.000165570000    3502.079933666147  0.000108280001 
  447    3549.063533268819  0.000007339681    3502.053572956329  0.000091440000    3502.501277426648  0.000037620006 
  448    3549.183192143949  0.000004840001    3502.053586191845  0.000169973326    3502.501279108496  0.000024598813 
  449    3556.726828231005  0.000001270005    3502.693879856243  0.000081390001    3503.150309321356  0.000132290001 
  450    3560.244512378411  0.000002530026    3508.596569808309  0.000169600000    3509.091772223170  0.000042000005 
  451    3560.244512446895  0.000002252223    3508.596595672971  0.000162420779    3509.091772554014  0.000040951110 
  452    3564.503487874956  0.000004720001    3508.906296580522  0.000134540000    3509.282393329093  0.000049970006 
  453    3564.503488399511  0.000004172810    3508.906307148007  0.000205743240    3509.306985399517  0.000039000003 
  454    3564.741979966337  0.000010360001    3508.919801585939  0.000197880000    3509.306987000708  0.000051584820 
  455    3564.741980900289  0.000004767714    3511.816423547674  0.000197480000    3512.613944771755  0.000132990000 
  456    3565.620140988404  0.000005470006    3511.816440996807  0.000182345046    3512.614027175065  0.000158720000 
  457    3565.620141122057  0.000004802119    3514.014131030329  0.000041840002    3514.734388039659  0.000027520004 
  458    3565.806520109697  0.000013788612    3514.014150866063  0.000193157500    3514.734388344499  0.000031101453 
  459    3565.806520392213  0.000020516201    3515.638561878543  0.000075170000    3516.308658005612  0.000112100000 
  460    3565.950822132208  0.000002750024    3515.638563893290  0.000070960415    3516.308659990116  0.000100389924 
  461    3569.942697723264  0.000002520001    3516.541201254819  0.000085800004    3517.184540206534  0.000068240001 
  462    3569.970633700646  0.000007030010    3516.738705282849  0.000183070000    3517.397197923753  0.000177300000 
  463    3570.057708440172  0.000004961432    3516.941454670221  0.000192330000    3517.610560991646  0.000153200000 
  464    3570.057708943474  0.000006264136    3516.941455940806  0.000194664341    3517.610562470113  0.000144587781 
  465    3571.440699449438  0.000008500003    3524.587266952620  0.000015930005    3525.015354010764  0.000024110003 
  466    3571.440699870937  0.000006389722    3524.587277107195  0.000093398638    3525.015354363587  0.000022433569 
  467    3578.929572557192  0.000001580011    3526.141217715392  0.000165280007    3526.527976618574  0.000429150000 
  468    3578.929572754718  0.000003935088    3526.144949051928  0.000358850000    3526.531971131039  0.000382060000 
  469    3578.983615975845  0.000004770001    3526.556191090741  0.000119420000    3526.864385415433  0.000107780000 
  470    3578.983672150526  0.000003147781    3526.556197024652  0.000113753111    3526.864385855055  0.000105890756 
  471    3580.424496792940  0.000006790002    3539.599577275680  0.000012470149    3540.668072977935  0.000062500001 
  472    3580.424500867962  0.000005077861    3539.599581317896  0.000008671460    3540.668076847057  0.000048676488 
  473    3585.067561983553  0.000002320005    3540.687705915721  0.000055030002    3547.291602405715  0.000037875563 
  474    3585.067562469358  0.000002208246    3540.687707632478  0.000070930377    3547.291602654836  0.000037666455 
  475    3590.615449049837  0.000002240000    3548.860123660751  0.000017900000    3552.575968744227  0.000031877892 
  476    3590.615450208932  0.000002264996    3548.860129848499  0.000014781653    3552.575969043678  0.000032760120 
  477    3590.925222402458  0.000013503514    3551.733176293571  0.000016220000    3557.432673897627  0.000038470000 
  478    3590.930851066048  0.000009477972    3552.574205562437  0.000022300000    3558.213960690584  0.000046030000 
  479    3602.809907036172  0.000005810001    3571.030351815002  0.000096740001    3571.043583320544  0.000048530003 
  480    3602.809909315165  0.000008180149    3571.030352640092  0.000098840001    3571.043585015737  0.000039880001 
  481    3609.849104037638  0.000001900005    3574.236338357363  0.000123460000    3574.232775532369  0.000052850001 
  482    3609.849104272183  0.000003046572    3574.236339937842  0.000133119617    3574.232777145194  0.000041560810 
  483    3614.073729898861  0.000002630001    3576.212367518351  0.000028080000    3576.206910211510  0.000035980000 
  484    3614.073729978942  0.000003131618    3576.212387759860  0.000137076535    3576.206910634609  0.000033452392 
  485    3615.271163016145  0.000004670148    3576.881932567691  0.000036510000    3576.877889035006  0.000056540000 
  486    3615.271163926435  0.000005454800    3582.050798557942  0.000016430009    3582.207413280667  0.000089700001 
  487    3615.275292938896  0.000003006305    3582.050815629709  0.000112724560    3582.207414379190  0.000086536992 
  488    3615.275621015637  0.000003620556    3584.439624694921  0.000032040006    3584.281756921417  0.000069830000 
  489    3615.482437719140  0.000001850004    3584.439634409666  0.000033780014    3584.281760118817  0.000056251096 
  490    3616.767006137176  0.000001456160    3584.454095742482  0.000006730015    3584.550823360117  0.000056450000 
  491    3616.767006950005  0.000002277948    3584.454095995053  0.000007466030    3584.550827465080  0.000060070000 
  492    3627.595183286431  0.000003952652    3585.305086872741  0.000243420000    3585.105499293422  0.000238040000 
  493    3627.595184536179  0.000007737232    3585.308096166267  0.000250050001    3585.107976697363  0.000265960000 
  494    3627.805980794316  0.000002220004    3585.733479427807  0.000026210003    3585.520825565780  0.000041830002 
  495    3627.805981045898  0.000004679731    3585.733479850582  0.000025833098    3585.520826900140  0.000034484515 
  496    3627.970163686545  0.000001560065    3585.857945443200  0.000298860000    3585.825221343788  0.000308460001 
  497    3627.970163710695  0.000002540000    3585.857949207235  0.000292439980    3585.825225409524  0.000299020000 
  498    3633.608621231400  0.000002150237    3586.239902791456  0.000133800001    3586.293668973938  0.000060590000 
  499    3633.608636095305  0.000003090489    3586.239906651628  0.000148271300    3586.293669232498  0.000059690754 
  500    3633.789746048091  0.000004150000    3587.376471970990  0.000164340000    3587.242998590478  0.000028234904 
  501    3633.789751628698  0.000004280003    3587.376475715373  0.000157471774    3587.243003317398  0.000050668457 
  502    3634.619704748272  0.000004050004    3587.415584459568  0.000139530000    3587.434538153232  0.000037620000 
  503    3634.619704973520  0.000003881393    3587.415600226256  0.000133355873    3587.434540463028  0.000052790129 
  504    3634.708537562583  0.000003600000    3587.869309737673  0.000033920006    3587.937708873171  0.000039560000 
  505    3634.708537575365  0.000003190000    3588.139189108211  0.000023370003    3587.937709095400  0.000041950477 
  506    3635.089515829319  0.000003630326    3588.139205970831  0.000134426558    3587.963565929255  0.000070390000 
  507    3635.089516391049  0.000003216620    3588.320855369108  0.000029290002    3588.007578234178  0.000060970000 
  508    3635.957955204658  0.000006700001    3593.110802234902  0.000260600000    3595.692912288067  0.000329210000 
  509    3635.957955276620  0.000007300687    3593.117253169645  0.000199200000    3595.699605394660  0.000290850000 
  510    3636.121561962956  0.000007850001    3593.494946337991  0.000039220000    3596.079995645541  0.000042590004 
  511    3636.121562036852  0.000008270002    3593.494948917080  0.000054342234    3596.079995810898  0.000042420474 
  512    3636.428595837785  0.000001410003    3594.997091926322  0.000052830001    3596.941675042552  0.000053850001 
  513    3636.428596107528  0.000001953185    3594.997092266066  0.000038856599    3596.941676325092  0.000044808863 
  514    3636.662870440444  0.000003120006    3600.932663646485  0.000032780001    3605.143988943457  0.000069810000 
  515    3636.662870520988  0.000003731341    3600.933019316000  0.000059050001    3605.145331890662  0.000065590000 
  516    3637.600177540576  0.000010240062    3601.765935055575  0.000079750000    3606.351943616799  0.000028055184 
  517    3637.602336467183  0.000015435830    3601.765941762150  0.000063822652    3606.351943759784  0.000026142353 
  518    3637.623754902357  0.000002421026    3603.947290210307  0.000020650001    3607.265678858892  0.000271330000 
  519    3637.623755569969  0.000003007705    3603.947301301103  0.000044700127    3607.270067323462  0.000211520001 
  520    3637.998614073467  0.000004000001    3604.918499090714  0.000275570000    3607.415375188039  0.000029928571 
  521    3637.998617630794  0.000008077554    3604.954598766575  0.000283100000    3607.415377309720  0.000017981798 
  522    3641.533460959193  0.000001900004    3605.432904137740  0.000067100000    3607.525190811116  0.000029969943 
  523    3641.533461211416  0.000004490038    3605.432914259778  0.000062297632    3607.525191212380  0.000026031461 
  524    3641.660652661418  0.000008895673    3606.539263087385  0.000079540000    3609.290527453700  0.000099090000 
  525    3641.660658939764  0.000011819055    3606.601299191763  0.000041780000    3609.406446878264  0.000076660002 
  526    3644.085217975917  0.000006420000    3607.031292373471  0.000048880000    3609.995859151085  0.000026153070 
  527    3644.428455297212  0.000009310001    3607.031293413648  0.000057388713    3609.995860100447  0.000020441730 
  528    3644.428456446142  0.000013294276    3607.708828743208  0.000047400001    3610.306981548674  0.000111500001 
  529    3644.658202986863  0.000005570001    3607.708830218652  0.000058299302    3610.306984346504  0.000131589794 
  530    3651.798592448611  0.000003410005    3625.547801217990  0.000044340002    3627.050310328258  0.000196298110 
  531    3651.897781772791  0.000002940003    3625.576646011988  0.000043700003    3627.079056013065  0.000073180000 
  532    3651.897782234424  0.000002063234    3625.576680210209  0.000055870497    3627.079082597347  0.000144845955 
  533    3652.007008171121  0.000003270013    3625.994669337615  0.000052390000    3627.497200422506  0.000044900000 
  534    3673.002211178215  0.000001848268    3632.519611063443  0.000127400000    3632.809564376733  0.000098760000 
  535    3687.890982057401  0.000003180002    3637.505611500843  0.000098700000    3638.023061575549  0.000095430000 
  536    3687.978722689635  0.000002220001    3637.505612636558  0.000094653226    3638.023062628910  0.000089956726 
  537    3687.978724143048  0.000002060412    3637.658861781523  0.000068930000    3638.152523025528  0.000101540000 
  538    3688.018739718760  0.000001600005    3641.187414880104  0.000067090000    3641.439729773927  0.000080430000 
  539    3690.212962207108  0.000002300008    3662.337841972611  0.000008060001    3662.039595458133  0.000061230001 
  540    3690.212962298394  0.000004131217    3662.337842126045  0.000007942520    3662.039596100361  0.000059613020 
  541    3690.237984961201  0.000003740000    3665.375733218673  0.000052620004    3665.035827125676  0.000032625727 
  542    3690.237985004522  0.000003380000    3665.375740546591  0.000045631204    3665.035827690888  0.000028436903 
  543    3694.700860694744  0.000002830016    3665.802773976866  0.000086530001    3666.686445210064  0.000030990002 
  544    3697.248944829214  0.000001490135    3665.907406043907  0.000146520000    3666.794007824421  0.000108450000 
  545    3697.248945593621  0.000001580024    3665.907407231429  0.000140699462    3666.794012223721  0.000112036434 
  546    3697.258965605303  0.000007850001    3666.063340183542  0.000102520000    3667.366381629709  0.000033911529 
  547    3697.258972977149  0.000009269013    3666.063343485547  0.000096029702    3667.366389196345  0.000036221525 
  548    3697.855648551328  0.000003797292    3666.839007273769  0.000114540001    3667.448960969404  0.000040200001 
  549    3697.855649053381  0.000004776249    3666.839014588875  0.000108805650    3667.448964676627  0.000015158497 
  550    3699.314685265557  0.000001642729    3667.746030857365  0.000047820001    3668.193824303655  0.000088670000 
  551    3700.937259341015  0.000000990002    3667.746070892131  0.000033410002    3668.193826187383  0.000079672659 
  552    3700.937259613919  0.000001755886    3668.825998465066  0.000192260001    3669.030538752081  0.000034286370 
  553    3701.405826132600  0.000002070181    3668.825999498089  0.000185832691    3669.030540136579  0.000024034329 
  554    3701.405826443874  0.000003572624    3669.027020656396  0.000153480000    3670.010704864248  0.000023074128 
  555    3701.500154218748  0.000009277583    3669.039868263806  0.000049800005    3670.010704889930  0.000023113659 
  556    3701.500424134869  0.000007620953    3669.107021840059  0.000120750000    3670.211022430961  0.000140730000 
  557    3702.970549276836  0.000005700023    3669.107034500583  0.000113817767    3670.211039267217  0.000097902110 
  558    3702.970549353322  0.000005029518    3669.434576590929  0.000020330000    3670.300062517564  0.000089550000 
  559    3704.860615383276  0.000001940000    3669.434585215927  0.000066468700    3670.360731922638  0.000034860000 
  560    3704.860616011891  0.000002648860    3669.668142172460  0.000041810003    3670.410499479349  0.000035840000 
  561    3704.880356567192  0.000007097576    3670.133528009673  0.000152310000    3670.867280956102  0.000038040001 
  562    3704.894945038021  0.000004383067    3670.133528512738  0.000149410837    3670.867283364634  0.000019428806 
  563    3706.344346788794  0.000006720002    3670.494708591141  0.000224700000    3671.399977615406  0.000033250002 
  564    3706.344348525266  0.000008489684    3670.494717103392  0.000222100821    3671.459028221946  0.000054100000 
  565    3713.059191084836  0.000001640043    3670.576068973738  0.000391850000    3671.459028903169  0.000050584845 
  566    3713.059191180310  0.000002144749    3670.690396061604  0.000125790000    3671.990528053999  0.000073050002 
  567    3720.540947143577  0.000003850001    3670.890563474661  0.000035310001    3672.022223931500  0.000029190006 
  568    3720.661646095924  0.000008800000    3671.570742864430  0.000150300000    3672.328112334621  0.000066760000 
  569    3720.661652969745  0.000007328121    3671.570746533562  0.000164641580    3672.331600846378  0.000080840002 
  570    3720.715460448010  0.000005790000    3671.575307217022  0.000074370000    3672.887204007658  0.000068090000 
  571    3722.492441576924  0.000009340496    3671.720433300685  0.000116750002    3672.887204721483  0.000072363386 
  572    3722.492441738139  0.000007120825    3673.264815780374  0.000073630000    3673.757236723139  0.000031193903 
  573    3729.233194875498  0.000002020047    3673.264827415251  0.000066818616    3673.757236817261  0.000030361241 
  574    3729.233195247492  0.000003294382    3674.433404181972  0.000042980000    3675.168893154925  0.000067660004 
  575    3730.146375310435  0.000004160000    3674.433405803359  0.000058671821    3675.168897759049  0.000029658904 
  576    3730.146375685880  0.000002610832    3675.700552477241  0.000055272996    3676.589866468669  0.000080040000 
  577    3731.209093346538  0.000002980096    3675.700558768033  0.000063065462    3676.589867372837  0.000072855559 
  578    3731.209093357597  0.000002191767    3677.435073694052  0.000105130000    3677.867126037415  0.000042070003 
  579    3731.597511607965  0.000003320000    3681.153771639370  0.000114310000    3681.765405904054  0.000038210000 
  580    3732.677857605076  0.000003080047    3681.153772136957  0.000110861128    3681.765407323556  0.000027465704 
  581    3733.278738569797  0.000001590044    3682.416626648518  0.000076620000    3683.037256163907  0.000032370000 
  582    3733.278738737233  0.000001990101    3685.130444341321  0.000037500000    3685.498621729290  0.000030710004 
  583    3734.408578414104  0.000001430005    3688.489036868973  0.000041390000    3691.470055174188  0.000072080000 
  584    3734.408578467469  0.000002212265    3688.489039903222  0.000023954323    3691.470057936278  0.000046903650 
  585    3734.627435093369  0.000001140548    3689.085378469888  0.000017160000    3691.900155956197  0.000063860001 
  586    3735.549163117457  0.000002477095    3689.085608251884  0.000013560002    3691.900157588963  0.000054973289 
  587    3735.557188667576  0.000002924070    3689.434365957663  0.000009660000    3692.033033259741  0.000026130002 
  588    3735.645600049183  0.000003630148    3689.434368668710  0.000008766162    3692.037852005328  0.000074360000 
  589    3735.645604555973  0.000009106668    3691.974664175928  0.000050550000    3692.392570714893  0.000026591930 
  590    3735.943159499424  0.000001812081    3691.974669203001  0.000044336310    3692.392570775852  0.000026542100 
  591    3735.943159673269  0.000001819922    3693.698586685713  0.000060300000    3693.606039610463  0.000067830000 
  592    3737.060950509846  0.000003544567    3693.698594458084  0.000055279102    3693.606041244635  0.000066129359 
  593    3737.060951422658  0.000004104533    3694.273785138803  0.000053330001    3694.175262238751  0.000069150000 
  594    3738.726173689794  0.000001350301    3702.829057831296  0.000018670004    3704.117595864737  0.000074730000 
  595    3738.726173728438  0.000001280300    3702.829063870859  0.000025311425    3704.117597199926  0.000084669981 
  596    3740.165575832828  0.000001890009    3703.484073513026  0.000025810001    3704.767610287278  0.000070030000 
  597    3759.435522399897  0.000010400005    3721.886896439662  0.000208720001    3721.766565977619  0.000212340002 
  598    3759.435525971212  0.000003737679    3721.887854362351  0.000241678287    3721.767367283245  0.000255170001 
  599    3767.092971289805  0.000006050007    3722.024641089354  0.000017830007    3721.889569528288  0.000064570000 
  600    3767.092971791842  0.000005339747    3722.024641982092  0.000013477145    3721.889573559159  0.000048993560 
  601    3771.398625332880  0.000001300002    3729.763583108708  0.000006000000    3731.321083930027  0.000033690000 
  602    3771.398625837284  0.000002334182    3729.763586666942  0.000007685317    3731.321084614548  0.000051784731 
  603    3772.834042942829  0.000005420010    3731.256204272590  0.000031880022    3731.436891783133  0.000051950000 
  604    3774.471567749980  0.000004963729    3731.256226367017  0.000160379963    3731.436896503981  0.000018178113 
  605    3774.471569475811  0.000003280664    3733.121142132223  0.000166790000    3733.328575893852  0.000025652452 
  606    3777.343738745855  0.000001330007    3733.121148021816  0.000156849839    3733.328582042127  0.000064051133 
  607    3777.343738963908  0.000001285653    3733.754388115578  0.000156500000    3733.979263790978  0.000065410000 
  608    3787.442633348267  0.000005460012    3736.416325099804  0.000399643328    3736.638312393365  0.000419120000 
  609    3787.442633803582  0.000005333129    3736.416338942865  0.000466928650    3736.638333361161  0.000473900000 
  610    3787.588152848934  0.000010904465    3737.940950789505  0.000049060002    3738.033885818814  0.000030750003 
  611    3787.588155038386  0.000016414111    3737.940974325914  0.000195179887    3738.033889586821  0.000059062372 
  612    3793.122103476574  0.000009040001    3738.921636143913  0.000029620001    3738.894457355913  0.000043690002 
  613    3793.122103664311  0.000008339997    3738.921644977312  0.000085394635    3738.894459362139  0.000029198579 
  614    3793.225707968086  0.000012000001    3739.270955082078  0.000128030000    3739.189547652111  0.000117520000 
  615    3793.225710341546  0.000011148761    3742.309047453446  0.000151680001    3742.313225956839  0.000108030000 
  616    3794.369075046607  0.000001300003    3742.309058023156  0.000144067640    3742.313226268696  0.000102530439 
  617    3794.369076883685  0.000002874033    3742.808493404208  0.000137940001    3742.793669869875  0.000115990001 
  618    3795.782932547636  0.000006490012    3742.808494363858  0.000135463692    3742.793671604774  0.000102254133 
  619    3796.038034955326  0.000012770009    3742.940613459630  0.000112210002    3742.924934777319  0.000105760002 
  620    3796.038035542470  0.000011720880    3769.252355844625  0.000009800000    3772.329327184622  0.000036930001 
  621    3796.208266031545  0.000002540005    3769.252365248793  0.000014914972    3772.329828855835  0.000036920000 
  622    3808.217635124872  0.000004460000    3773.151877774793  0.000039730001    3772.608687521686  0.000022440001 
  623    3808.217636552339  0.000003834720    3773.165046347258  0.000024970009    3772.608688584943  0.000035277154 
  624    3809.114000789831  0.000022170002    3773.426825751093  0.000023220001    3773.105269986061  0.000034880000 
  625    3809.114001899485  0.000027693676    3773.426826343512  0.000016960616    3773.105270824994  0.000028031419 
  626    3809.118856469799  0.000021288277    3773.565426084318  0.000039887731    3774.016824767505  0.000045350003 
  627    3809.119723714981  0.000018070004    3773.565443482223  0.000053007216    3774.016825504468  0.000040486052 
  628    3809.528889198975  0.000007350045    3774.007090035993  0.000012520000    3776.404796763537  0.000037120001 
  629    3809.528889716305  0.000009298301    3774.007094033847  0.000019377348    3776.404800532320  0.000040753364 
  630    3837.920378582297  0.000001130011    3775.323732321523  0.000013400003    3778.047037648808  0.000038120000 
  631    3837.920378600146  0.000001050006    3775.362151887902  0.000010070002    3778.047041758899  0.000033409678 
  632    3851.035896013901  0.000002320066    3775.531134317153  0.000020980000    3778.855644706737  0.000075200000 
  633    3851.035896416233  0.000001775086    3775.531135132963  0.000015061265    3778.905296060229  0.000025380000 
  634    3854.431288991124  0.000013680093    3780.233888277349  0.000017040000    3782.315770784379  0.000033570000 
  635    3854.431290383317  0.000013348043    3780.233889970862  0.000008413537    3782.315771361054  0.000034545215 
  636    3854.442969106240  0.000017990038    3787.010321099583  0.000021200000    3788.036172953574  0.000043540003 
  637    3854.442970255425  0.000012347342    3787.010331799991  0.000027644712    3788.036174027409  0.000035297144 
  638    3858.704161632769  0.000003270092    3792.293866384219  0.000039570004    3793.278894618806  0.000036530000 
  639    3858.704162254966  0.000009508949    3792.293871617117  0.000032542296    3793.278895014531  0.000044841787 
  640    3858.745525161032  0.000037960019    3794.556317333666  0.000022000002    3795.897774613728  0.000175000000 
  641    3858.745689704832  0.000025927627    3794.610888719779  0.000025040045    3795.960946005913  0.000065020013 
  642    3859.110234683580  0.000002060001    3796.698340881917  0.000014130001    3797.906445625648  0.000027530000 
  643    3859.110236569005  0.000004330445    3796.698341068344  0.000014311398    3797.906446542263  0.000023457275 
  644    3860.216967696043  0.000005590002    3801.151318613017  0.000030530000    3802.300488178596  0.000026553913 
  645    3860.216968051463  0.000005035918    3801.151325833949  0.000024970561    3802.300488283289  0.000024478896 
  646    3860.619569698361  0.000001720103    3803.594473599492  0.000079810001    3804.670654234324  0.000068000002 
  647    3860.619569926740  0.000001660029    3803.812869895501  0.000029970000    3804.871246542411  0.000053930003 
  648    3864.572020604629  0.000016557399    3804.115982977094  0.000043510000    3805.160103265404  0.000054540000 
  649    3864.572023001222  0.000039744998    3804.115993909636  0.000086261434    3805.160105491060  0.000037724208 
  650    3864.604881858809  0.000034351699    3808.159323959472  0.000079570000    3807.896896326166  0.000058180000 
  651    3864.609692260357  0.000022070274    3808.159329376711  0.000068717172    3807.896899782476  0.000045584565 
  652    3867.468134478750  0.000002680041    3809.980940723069  0.000226101121    3809.673151891678  0.000235210008 
  653    3867.468134644952  0.000001434707    3809.980952881678  0.000234590004    3809.673172679657  0.000189734408 
  654    3869.188891698896  0.000003220001    3811.276784756607  0.000054170003    3810.936086525371  0.000056860001 
  655    3869.188892137885  0.000002976999    3811.276786316990  0.000059591485    3810.936089081911  0.000063113579 
  656    3869.294068871340  0.000004160001    3812.052195773881  0.000026360003    3811.691514117948  0.000066980001 
  657    3869.294346567527  0.000002750006    3812.052195843494  0.000026480192    3811.691515965838  0.000063315593 
  658    3870.711451016953  0.000002790021    3812.310267109001  0.000025100001    3811.942902200813  0.000069150001 
  659    3870.711451782518  0.000002810932    3812.425558936260  0.000024360002    3813.851688930364  0.000124990000 
  660    3871.578517248156  0.000001700010    3812.425560245437  0.000023276333    3813.851702211909  0.000080485547 
  661    3871.578517485489  0.000003745388    3814.495756810378  0.000111290000    3815.854131059400  0.000128230000 
  662    3872.948852945512  0.000002280018    3815.188266494503  0.000055850031    3816.623000458690  0.000124670000 
  663    3876.876280726564  0.000012673439    3816.692197542387  0.000015460000    3818.091290984895  0.000166780000 
  664    3880.125986063983  0.000002930017    3816.692199740606  0.000014181682    3818.091293585354  0.000187997980 
  665    3880.125986129444  0.000002811779    3826.063345193630  0.000006700003    3827.073026010385  0.000054160000 
  666    3880.344809377581  0.000017541086    3827.441475630640  0.000036000002    3828.864756880990  0.000103640000 
  667    3880.344809910304  0.000018003833    3827.441499566619  0.000188124347    3828.864757118533  0.000105180190 
  668    3881.614952008649  0.000008531235    3827.955497420819  0.000349950000    3829.371242526685  0.000361130001 
  669    3881.763302595768  0.000011730009    3827.959013223537  0.000376315253    3829.374667063234  0.000307270000 
  670    3881.763305163929  0.000011208482    3828.928980694517  0.000177150000    3830.326718246662  0.000096850000 
  671    3881.781074134209  0.000007273389    3828.928986501207  0.000166482643    3830.326720487609  0.000108292349 
  672    3883.877712426795  0.000001910194    3829.133955505228  0.000400598747    3830.541430228006  0.000302610003 
  673    3883.877713375367  0.000002187606    3829.159514513683  0.000303690003    3830.565004151854  0.000283940002 
  674    3884.673997737829  0.000004780001    3829.990627135220  0.000136420000    3831.389474309872  0.000084430000 
  675    3884.673998167662  0.000004159281    3829.990627740443  0.000143801253    3831.389478118929  0.000103209979 
  676    3897.084031105813  0.000001950000    3834.703659037890  0.000016800000    3835.722209152400  0.000043700000 
  677    3902.543038492260  0.000002252232    3834.703659774541  0.000009157347    3835.722209372891  0.000043950455 
  678    3902.543039755664  0.000002548920    3847.704709051749  0.000006930000    3849.500295072980  0.000028853789 
  679    3904.240480223377  0.000001700017    3851.593479319873  0.000027640002    3851.532965360944  0.000063710000 
  680    3904.240480391050  0.000001246157    3851.593481708080  0.000022937544    3851.532967490248  0.000056299182 
  681    3905.708772191967  0.000001330007    3852.353587296613  0.000161240000    3852.539072356139  0.000130530000 
  682    3909.845546380435  0.000001666705    3852.353774622871  0.000193880000    3852.539633575062  0.000097410003 
  683    3913.519244322561  0.000050910001    3854.302561022884  0.000181880000    3854.477110619899  0.000106740000 
  684    3913.519601908667  0.000042410002    3854.302578877914  0.000173130984    3854.477114451713  0.000089430769 
  685    3913.532547598386  0.000049460002    3855.504845573472  0.000048940002    3855.459632286972  0.000064900000 
  686    3913.532549725631  0.000067102872    3855.504845846264  0.000051570873    3855.459633827968  0.000067446682 
  687    3913.936165518488  0.000007580000    3856.047083647191  0.000071460001    3855.995625788730  0.000067900001 
  688    3913.936166772770  0.000008760000    3862.661078176619  0.000204030000    3863.287845531905  0.000118860001 
  689    3914.087044114356  0.000011410006    3862.661099269377  0.000200271144    3863.287850444320  0.000090982045 
  690    3914.087044174700  0.000011630430    3864.900982073579  0.000557533725    3865.497412877606  0.000545050000 
  691    3914.995210951591  0.000001920003    3864.912288582444  0.000601574644    3865.510316710057  0.000606330000 
  692    3914.995211077231  0.000001283901    3866.077329998668  0.000230500000    3866.652544637215  0.000448380001 
  693    3917.356531013760  0.000002400043    3866.077330302067  0.000223095134    3866.654553745552  0.000095740000 
  694    3917.356531224838  0.000001743312    3866.314974061719  0.000514986652    3866.654555036369  0.000101478327 
  695    3918.271820848583  0.000015370000    3866.319235274645  0.000535069283    3866.656665493912  0.000507890000 
  696    3918.271823165202  0.000014628547    3867.209832679827  0.000008810001    3868.003672864705  0.000068030001 
  697    3918.376058962132  0.000053515820    3867.209833376591  0.000008319502    3868.003674332521  0.000079514150 
  698    3918.376210986759  0.000054380111    3867.685958336445  0.000221900000    3870.228938409697  0.000035520000 
  699    3919.799587240112  0.000007920000    3867.685959589784  0.000221173821    3870.228940185836  0.000055905793 
  700    3919.799588375299  0.000007235344    3873.500256427699  0.000212210000    3873.901049544700  0.000022380003 
  701    3928.305756320744  0.000002040005    3873.500259102435  0.000206347259    3873.901049651089  0.000023680213 
  702    3928.305757268623  0.000011794605    3874.183957599083  0.000577424689    3874.456510515421  0.000617450000 
  703    3929.618464365799  0.000004810000    3874.199155237259  0.000618920000    3874.468789764740  0.000569870000 
  704    3929.618464560869  0.000004874105    3874.375622463176  0.000054520004    3874.564957817497  0.000073170000 
  705    3929.770988556100  0.000003510001    3874.375641019034  0.000187218717    3874.564958942777  0.000064549374 
  706    3934.821099284089  0.000006100428    3876.568737917305  0.000107070000    3877.261496497401  0.000050750001 
  707    3934.821109163040  0.000006700001    3876.568746431008  0.000064520756    3877.261498041325  0.000068696380 
  708    3935.208343381802  0.000002670005    3878.712559415103  0.000078990001    3879.311070489894  0.000025290005 
  709    3935.208343770803  0.000004418155    3878.712564160365  0.000112158521    3879.311093086558  0.000194447826 
  710    3935.388624147499  0.000033814240    3880.341923355756  0.000185460000    3880.845741942298  0.000137930000 
  711    3935.388654666408  0.000033610047    3880.353529042337  0.000225330000    3880.932583672248  0.000135110000 
  712    3938.083981985120  0.000002650071    3880.629317065660  0.000006990025    3881.952350836933  0.000024476053 
  713    3938.083982500967  0.000005194123    3881.469976894540  0.000192040002    3881.986169837507  0.000113550000 
  714    3938.104117147935  0.000009364626    3881.469977224994  0.000194860231    3881.986170432816  0.000120521494 
  715    3938.976710199681  0.000007380032    3881.951064134925  0.000257470002    3882.528422095733  0.000320420001 
  716    3938.976713229526  0.000009536000    3881.951082118082  0.000485591927    3882.528450743167  0.000290050002 
  717    3939.376399863797  0.000011268397    3882.027411735818  0.000251890000    3882.554864536460  0.000178860000 
  718    3940.686445245980  0.000007593778    3882.027413548966  0.000246416260    3882.554865207250  0.000183071338 
  719    3940.686446517784  0.000008816373    3883.367720612315  0.000041670003    3883.734091383444  0.000026653670 
  720    3940.832041501813  0.000006790077    3883.367741432244  0.000167278213    3883.734091425952  0.000026379132 
  721    3940.832041667089  0.000007192782    3883.788913983206  0.000179640000    3884.173839454232  0.000079450000 
  722    3943.567896004366  0.000006204646    3885.403117900682  0.000177420001    3885.715412405335  0.000141980000 
  723    3943.567898829256  0.000006071464    3885.403119807698  0.000183329846    3885.715413155119  0.000138841765 
  724    3943.612986515709  0.000012065312    3886.023945110886  0.000161390000    3886.224331412961  0.000080540001 
  725    3943.623820011741  0.000019651699    3886.023946311677  0.000159154524    3886.224331474024  0.000080200063 
  726    3944.017401145221  0.000005640001    3886.239236362816  0.000099490000    3886.390897083369  0.000103140000 
  727    3944.017401241463  0.000007870636    3894.636130948175  0.000038410000    3898.902417041996  0.000079040000 
  728    3944.098855754740  0.000004907726    3898.460715941706  0.000046430002    3898.902418465321  0.000085871413 
  729    3944.098862513310  0.000008970090    3898.460719791248  0.000026919258    3899.078682553014  0.000030630000 
  730    3946.794066836911  0.000011140003    3898.945682311506  0.000107900000    3901.810968256655  0.000026678510 
  731    3946.962023024181  0.000003040034    3898.945685384616  0.000103382383    3902.893837898178  0.000026675780 
  732    3946.962023049519  0.000004960002    3899.131296803449  0.000103100001    3904.608137969782  0.000027837521 
  733    3947.068749733009  0.000006660001    3900.234965942041  0.000009460000    3904.608138520061  0.000027473404 
  734    3948.385569355748  0.000003450002    3901.237961696608  0.000020500006    3908.513627256461  0.000025070000 
  735    3948.508553463389  0.000006857070    3903.866865564975  0.000024550003    3909.112854275685  0.000024844984 
  736    3948.508554342834  0.000009824679    3904.287065168529  0.000028390001    3909.858013784269  0.000032836527 
  737    3948.639106991919  0.000013908908    3904.287082414204  0.000030229102    3909.858016882744  0.000024804568 
  738    3953.996671310704  0.000003240000    3909.295748560025  0.000025500003    3912.906101695303  0.000022330000 
  739    3954.047410276893  0.000024360000    3909.295750835279  0.000021095756    3912.906102064493  0.000021053800 
  740    3954.047416110276  0.000028469511    3910.009286319543  0.000010490000    3914.493381286998  0.000032796350 
  741    3954.047998960576  0.000035580701    3912.044971220672  0.000016730006    3915.049283136064  0.000033359035 
  742    3954.363748261084  0.000007747286    3912.334506960797  0.000029250001    3917.925409936619  0.000059570000 
  743    3954.363748730644  0.000008584717    3912.334508530614  0.000030571897    3917.925412643490  0.000041058871 
  744    3954.380975621554  0.000005152542    3914.691522040675  0.000025090000    3919.857237398180  0.000059970000 
  745    3954.380975762076  0.000007773639    3914.691522770016  0.000025849480    3919.857237981546  0.000061472930 
  746    3975.080136345870  0.000001820002    3938.954545901419  0.000147340000    3938.906687253972  0.000071280002 
  747    3975.080136580276  0.000001473643    3938.954556427452  0.000144161109    3938.906694422209  0.000035968008 
  748    3981.727829954934  0.000004430001    3942.458151033440  0.000150920001    3942.388295919503  0.000055340000 
  749    3981.727830676319  0.000004247907    3942.458154236994  0.000163401337    3942.388297676337  0.000042957730 
  750    3981.732083023994  0.000005710001    3944.860257561983  0.000361400000    3944.786799773051  0.000318100000 
  751    3981.732083745771  0.000007512683    3944.862359791584  0.000364014515    3944.790641970670  0.000343720000 
  752    3983.435659946146  0.000002010000    3946.088820005908  0.000123850000    3946.020689091020  0.000052630000 
  753    3983.435661824240  0.000022151637    3946.088830559442  0.000121264158    3946.020692497547  0.000033015536 
  754    3984.443334813529  0.000010640012    3948.189915365283  0.000043720000    3947.972717672752  0.000060030000 
  755    3984.654582348463  0.000001810000    3948.189916796272  0.000037671949    3947.972723798763  0.000016650470 
  756    3984.654584595859  0.000005499238    3948.921477607894  0.000051430000    3948.669960293460  0.000064300001 
  757    3984.854174245581  0.000003690000    3948.921481558712  0.000075356237    3948.669960999637  0.000067623626 
  758    3989.007691977265  0.000039510211    3949.360815872777  0.000172750000    3949.088337675199  0.000192660001 
  759    3989.007720981968  0.000025127658    3949.360841367577  0.000161073781    3949.088357458013  0.000154407011 
  760    3991.794287405884  0.000001910120    3949.507415257739  0.000209140001    3949.227894241038  0.000205050004 
  761    3991.794287849404  0.000006342626    3950.624596583975  0.000304940742    3950.451682539708  0.000026289330 
  762    3997.561529695308  0.000001610054    3950.624597165763  0.000319654941    3950.451683191724  0.000027250651 
  763    3997.561529721587  0.000001410045    3951.205742349966  0.000024880009    3950.691813458341  0.000281260003 
  764    4001.276692159559  0.000003130001    3951.205742898452  0.000017671445    3950.691814449111  0.000282520002 
  765    4001.276692180149  0.000002652291    3952.803307484481  0.000037940004    3952.880629737124  0.000056960000 
  766    4001.518693476230  0.000005280005    3952.803327435257  0.000157376015    3952.880630583741  0.000051626199 
  767    4001.518694681770  0.000004544600    3954.558700148251  0.000183800000    3954.443692994974  0.000071400003 
  768    4001.744491238870  0.000005984212    3954.558702101537  0.000182340158    3954.443693488166  0.000063851959 
  769    4001.744491646891  0.000006282746    3954.618638220108  0.000040330011    3954.607325566824  0.000065110000 
  770    4002.566812286238  0.000004100016    3954.618642486050  0.000071738987    3954.607325612484  0.000065550000 
  771    4002.566813205406  0.000003875945    3955.781888515039  0.000160120008    3955.808924315993  0.000459610000 
  772    4002.675922601636  0.000019078146    3955.794997450331  0.000164040007    3955.825218979256  0.000317560003 
  773    4002.675923402355  0.000020512579    3956.353029791401  0.000221650000    3956.063648017271  0.000048000000 
  774    4003.046723727981  0.000003420002    3956.353054362257  0.000213748617    3956.063651693021  0.000018435122 
  775    4003.046724005160  0.000005238598    3956.399775583883  0.000175940000    3956.463179043216  0.000030391203 
  776    4004.524553102740  0.000001900008    3956.399788940536  0.000171167348    3956.463182259111  0.000036739625 
  777    4004.524553418180  0.000001266122    3956.434150943730  0.000032280000    3957.001129653008  0.000440230000 
  778    4006.045036363143  0.000003000010    3956.434157552515  0.000076634735    3957.002743511300  0.000358770002 
  779    4006.045036421988  0.000003011663    3957.003728761778  0.000123890001    3957.396579065926  0.000034500000 
  780    4006.696661882968  0.000003820095    3957.003732248486  0.000150200785    3957.396581855640  0.000016489466 
  781    4006.911003830915  0.000002920002    3957.454461199065  0.000417230000    3958.865595537556  0.000138230000 
  782    4006.972306360119  0.000008340007    3957.460784391435  0.000456319611    3958.865605976241  0.000094092810 
  783    4006.972306402867  0.000007773988    3957.852114680373  0.000083420000    3959.402368474423  0.000024900001 
  784    4007.349302463831  0.000002760007    3957.931063898882  0.000083580001    3959.402376557631  0.000077235914 
  785    4007.349302471707  0.000003230010    3957.931065538692  0.000090114206    3960.485604211163  0.000047130000 
  786    4007.719703828540  0.000004320000    3958.724769025767  0.000194510000    3960.782120744361  0.000058760001 
  787    4008.414094358715  0.000004270004    3958.724771870730  0.000186091067    3960.782121433604  0.000054394504 
  788    4008.414100023119  0.000007259257    3959.585353691358  0.000116730000    3961.321026317884  0.000049120000 
  789    4008.703819380320  0.000001920045    3965.328172136255  0.000080620001    3967.323539447295  0.000032054230 
  790    4008.703819446064  0.000001574247    3965.328174004547  0.000076181733    3967.323539587113  0.000031948404 
  791    4008.790905906638  0.000008839503    3965.897829009621  0.000016660011    3969.400922548724  0.000021590007 
  792    4010.097148260359  0.000002190019    3965.897829450159  0.000022673547    3969.400922820046  0.000024491838 
  793    4010.926002459643  0.000002580004    3966.653567782380  0.000054050005    3970.977201389342  0.000025160003 
  794    4010.926002990009  0.000008175316    3966.653590112245  0.000140935431    3970.977207551987  0.000079103348 
  795    4011.120043379864  0.000002040091    3967.054766844908  0.000085820000    3971.511454496190  0.000206760000 
  796    4011.120045189177  0.000008161004    3968.113098890184  0.000189680000    3971.513756114534  0.000231690000 
  797    4015.521606749618  0.000003290001    3968.113124767338  0.000197230000    3971.566832278770  0.000051530009 
  798    4015.521607152620  0.000003661924    3969.564400344899  0.000075490001    3971.791293357186  0.000080290000 
  799    4015.525939198151  0.000006262628    3969.564424905064  0.000142460039    3971.791294377600  0.000086805760 
  800    4015.525973367883  0.000004548578    3970.384820220760  0.000067510000    3972.439818873909  0.000088460000 
  801    4017.007311339065  0.000003080000    3970.384838124350  0.000092518123    3972.439824208505  0.000045077542 
  802    4017.007313676133  0.000002806806    3970.660685857953  0.000037440003    3972.575436447594  0.000026861979 
  803    4017.822696500435  0.000012200000    3970.774513186271  0.000185470000    3973.613621473132  0.000095220000 
  804    4017.822704551808  0.000006980009    3970.774520044336  0.000179373412    3973.613623977221  0.000074701845 
  805    4017.975225237832  0.000005260002    3971.618722523329  0.000089890000    3974.516015125625  0.000023910001 
  806    4017.975228785039  0.000006144312    3971.618746733675  0.000148031489    3974.516015260564  0.000023050219 
  807    4021.932913215425  0.000007990003    3972.068231604278  0.000098700000    3974.886123073671  0.000077950000 
  808    4021.932913714072  0.000007447804    3972.254033010400  0.000158912406    3974.886123594812  0.000084941472 
  809    4022.085142401541  0.000011236927    3972.254042664655  0.000166482822    3975.004771390252  0.000096000001 
  810    4022.085459343834  0.000005130033    3972.743605187549  0.000113520000    3975.304617846649  0.000110590000 
  811    4022.255372951159  0.000001770031    3977.954593757905  0.000008260004    3981.224813351238  0.000029216063 
  812    4022.255373025708  0.000001663322    3977.954596659020  0.000008726008    3981.224814093182  0.000028096741 
  813    4023.479608432750  0.000005780113    3981.791835923862  0.000009260005    3983.334586270591  0.000032101305 
  814    4023.479608470439  0.000005500028    3982.921925121743  0.000006510001    3984.494670446742  0.000031800206 
  815    4029.381477330996  0.000002380000    3984.095494739161  0.000305080000    3985.566345774976  0.000385960000 
  816    4029.381477698611  0.000001828236    3984.105422886711  0.000245940000    3985.575695895691  0.000273940000 
  817    4029.716302024023  0.000001690018    3984.260601414911  0.000100190000    3985.729589857949  0.000089180000 
  818    4029.734771917391  0.000001630002    3984.260603711528  0.000108934284    3985.729592362196  0.000096772298 
  819    4035.969890814918  0.000005199803    3984.911087044772  0.000101700000    3986.377165182505  0.000074650000 
  820    4035.969891800586  0.000018646837    3984.911088520680  0.000123649101    3986.377165211416  0.000073400001 
  821    4045.808550975571  0.000003460028    3990.646562629457  0.000175320001    3990.903860672942  0.000110760001 
  822    4045.808552327392  0.000004011276    3990.646577685691  0.000168592704    3990.903865362936  0.000092100002 
  823    4052.395551901992  0.000000628647    3996.785587693130  0.000186880000    3997.260969404220  0.000117020000 
  824    4052.395553522975  0.000002186901    3996.785887089732  0.000180300000    3997.261290375993  0.000137110000 
  825    4052.455476042561  0.000003838688    3997.428655557955  0.000132520000    3997.849756684096  0.000024007604 
  826    4052.455477577038  0.000004762395    3997.428659415325  0.000168615109    3997.849756954705  0.000021480935 
  827    4052.512141513435  0.000014270010    3998.659957008618  0.000010550077    4000.933927509527  0.000083570001 
  828    4052.512190672721  0.000011429452    3998.659960461414  0.000007942763    4000.933930764777  0.000068929040 
  829    4053.961885444815  0.000002570003    4000.690798763549  0.000159550000    4005.897452543292  0.000037953218 
  830    4053.961885579042  0.000001762839    4000.690799592484  0.000157372034    4005.897452580448  0.000037801854 
  831    4056.758391060957  0.000001660012    4004.167251577580  0.000008990005    4010.712962488464  0.000054060000 
  832    4056.928882537859  0.000002900010    4004.693583131605  0.000005900154    4011.144358693311  0.000036707625 
  833    4057.379033525025  0.000004690001    4011.342610339871  0.000075290000    4011.343384087856  0.000080400000 
  834    4057.379034577573  0.000005197738    4012.072861354538  0.000009060001    4015.399427225854  0.000030992175 
  835    4062.541619672263  0.000004640003    4012.072861881645  0.000007965708    4015.399427801311  0.000029119255 
  836    4062.541625001082  0.000006222064    4025.724692914309  0.000225860000    4026.512704492519  0.000057060000 
  837    4062.573303474634  0.000004196594    4025.724708097015  0.000217225593    4026.512706185470  0.000043283398 
  838    4062.573307899321  0.000005105992    4025.933293254120  0.000229460000    4026.705883936608  0.000047580003 
  839    4064.375413786064  0.000015860531    4025.938610150078  0.000091490004    4026.710903407765  0.000046360002 
  840    4064.375417986822  0.000016260175    4027.238874334135  0.000182810000    4027.697474017181  0.000053340000 
  841    4067.261630645496  0.000003180000    4027.988605854669  0.000125520000    4028.385400003317  0.000028080000 
  842    4067.261632444325  0.000003778611    4027.988619019386  0.000120118570    4028.410617757297  0.000049630000 
  843    4070.901475483614  0.000006692633    4028.019459126214  0.000047140000    4028.410619712657  0.000035376580 
  844    4070.901475935020  0.000008071356    4030.367394647057  0.000171640000    4030.871162502001  0.000079660001 
  845    4070.903618770289  0.000004000176    4030.367402572150  0.000230415469    4030.871163094331  0.000082762181 
  846    4070.903619526040  0.000005385767    4032.735838351380  0.000116160000    4033.817762616583  0.000074820000 
  847    4070.916486679420  0.000000576773    4032.736145009557  0.000103980001    4033.817764139248  0.000090862382 
  848    4071.376076648087  0.000004970038    4033.265221424248  0.000076650001    4034.350340935650  0.000037807567 
  849    4071.376079483876  0.000005943449    4033.265232019600  0.000154264610    4034.350340972471  0.000037574160 
  850    4071.421485373382  0.000003820000    4034.036090226312  0.000054110005    4034.476106213873  0.000025640931 
  851    4071.421489104597  0.000006751707    4034.036118174994  0.000120556659    4034.476190746012  0.000058200001 
  852    4074.297763458718  0.000007732144    4034.152807614161  0.000065360001    4035.499332855463  0.000098900000 
  853    4074.298733017104  0.000004160003    4034.152811737812  0.000061631971    4035.499334505802  0.000106333591 
  854    4074.313577252493  0.000007001432    4034.701774048784  0.000013540000    4035.708774609306  0.000048370002 
  855    4074.313577577159  0.000007728318    4034.701774418718  0.000014725434    4035.708774758128  0.000048480110 
  856    4076.432269998615  0.000002210002    4035.032077737530  0.000031170002    4036.194268773414  0.000510470000 
  857    4076.432272996663  0.000004467244    4035.032078328923  0.000049090001    4036.231320897708  0.000473120000 
  858    4076.489519050323  0.000001560008    4035.601035643997  0.000479530000    4036.334184737521  0.000047320000 
  859    4076.489519641526  0.000007344551    4035.625658299557  0.000495970000    4036.334187387907  0.000043860001 
  860    4078.824566215356  0.000001130121    4036.249694485658  0.000185030000    4037.038118383862  0.000104250001 
  861    4078.824566321749  0.000001074717    4036.249711327161  0.000176793626    4037.038122667495  0.000071579275 
  862    4078.864029872504  0.000003920007    4036.964054667015  0.000101460000    4037.271562827965  0.000270320002 
  863    4079.310756706196  0.000005280004    4036.964059458393  0.000157193303    4037.271578459805  0.000323900001 
  864    4079.310761501036  0.000005482938    4037.193401106569  0.000433220000    4037.373391470711  0.000051830000 
  865    4079.662996180135  0.000002148895    4037.193533937736  0.000416720000    4037.373392122350  0.000077003183 
  866    4084.821683754646  0.000003450000    4037.487268607535  0.000121630000    4038.513406990955  0.000022120000 
  867    4084.821683990194  0.000006583039    4037.487273837766  0.000116816868    4038.513527542132  0.000039270007 
  868    4084.900861364203  0.000038020001    4037.674892476692  0.000014560007    4038.746504625989  0.000139900001 
  869    4084.900930657052  0.000063662890    4037.674895329546  0.000015060007    4038.746522324519  0.000098131734 
  870    4086.347015331211  0.000008052593    4038.981378782207  0.000126270000    4039.571031921572  0.000027523974 
  871    4086.347019463066  0.000009572490    4038.981381982468  0.000143575665    4039.571032542292  0.000024185744 
  872    4086.551488811489  0.000002690009    4039.342208522581  0.000163270000    4040.232170841835  0.000116830000 
  873    4092.148520624639  0.000011600003    4039.342215899492  0.000194390901    4040.232174498540  0.000097760045 
  874    4092.148520843481  0.000008510054    4039.486073308895  0.000168150000    4040.645643225532  0.000024740006 
  875    4092.356304096801  0.000001610003    4040.029844141600  0.000066740000    4040.645650605112  0.000084853291 
  876    4092.356304278791  0.000002229029    4040.029845952616  0.000074891634    4040.735841517453  0.000027560009 
  877    4095.906799795241  0.000026742504    4040.621437724624  0.000105480000    4041.254524927623  0.000026710334 
  878    4095.906809206369  0.000007008514    4040.621442570421  0.000135005357    4041.254533527960  0.000067698470 
  879    4097.200424129857  0.000002730000    4040.742939908984  0.000647800000    4041.297050117374  0.000195390000 
  880    4097.282113614976  0.000003660009    4040.745555225025  0.000584013436    4041.311442081518  0.000053320005 
  881    4097.282118010266  0.000004928328    4041.045028539117  0.000099670001    4041.914642619705  0.000126570000 
  882    4097.324464021913  0.000003340001    4041.774979152228  0.000074140001    4041.914647726647  0.000096265191 
  883    4097.698843900916  0.000006209248    4041.774985762327  0.000068714307    4042.195729213762  0.000148650000 
  884    4097.698845961269  0.000005660033    4042.522649717461  0.000230250000    4042.409126022616  0.000042310000 
  885    4098.778144670523  0.000008765281    4042.522651810264  0.000249758829    4042.510937257424  0.000094250000 
  886    4098.778145854066  0.000009446529    4042.924769903564  0.000285748600    4042.969833565688  0.000033420000 
  887    4100.604341042936  0.000002610009    4042.935178530865  0.000233350002    4042.969835944277  0.000045743004 
  888    4100.604341540391  0.000003565253    4043.505741854740  0.000025040002    4043.051772418683  0.000090030000 
  889    4101.284674645208  0.000004750016    4043.505742341554  0.000022445570    4043.051787894826  0.000206881464 
  890    4101.284676724274  0.000005147816    4045.293753174621  0.000206440000    4045.668473218516  0.000200070000 
  891    4101.427821173758  0.000005476488    4045.293771303167  0.000204268325    4045.668474269109  0.000201682479 
  892    4101.427827022815  0.000008373865    4052.093503937313  0.000032900001    4054.690788624790  0.000039200000 
  893    4102.814147305380  0.000001970004    4052.093514123299  0.000014403782    4055.043087449340  0.000038110000 
  894    4102.814147462761  0.000001687600    4052.989132452085  0.000043750000    4055.043089491254  0.000017663593 
  895    4103.414945497008  0.000001660009    4052.989152770779  0.000025510635    4055.167912661614  0.000026260357 
  896    4103.414945652534  0.000002199122    4053.593731435340  0.000040840003    4055.167914944147  0.000033548933 
  897    4104.222310078258  0.000004760008    4053.633325596625  0.000027500000    4055.892900589956  0.000031520001 
  898    4104.222319575242  0.000018024115    4053.913004250373  0.000058660005    4055.892903168644  0.000049728017 
  899    4104.266977549251  0.000027346590    4053.913017868565  0.000182587202    4056.506424846726  0.000036880000 
  900    4104.274435132594  0.000033750001    4054.705575857254  0.000018820000    4056.560603155165  0.000034750004 
  901    4109.109098152850  0.000003240220    4055.271403321602  0.000054910003    4056.817399875885  0.000030460000 
  902    4109.109110601218  0.000003444134    4055.271403464835  0.000052310096    4056.817402465063  0.000040383784 
  903    4110.817150248366  0.000003390094    4057.416088142149  0.000211133862    4057.287113068198  0.000023920000 
  904    4110.817150829582  0.000000984207    4057.417479576308  0.000255010000    4057.288318226569  0.000043160000 
  905    4111.956780572639  0.000001120039    4058.490809252412  0.000058080001    4058.349694562117  0.000030884534 
  906    4111.956780867843  0.000001015370    4058.490809831566  0.000058983053    4058.349697530588  0.000013914489 
  907    4116.154233180491  0.000014710122    4066.303592532292  0.000255268142    4067.587770100524  0.000107890001 
  908    4116.154347216461  0.000019450016    4066.304500921446  0.000193940001    4067.588825780234  0.000083580004 
  909    4118.823394111841  0.000007400008    4067.540724165180  0.000025020581    4068.808405415610  0.000053320005 
  910    4118.823394254842  0.000003511767    4067.540726864013  0.000033827929    4068.808406347394  0.000043749258 
  911    4122.377481834757  0.000001167804    4071.347002986163  0.000078540004    4069.277934967063  0.000037277112 
  912    4122.476393732824  0.000001300000    4071.376685555295  0.000016310005    4070.289379750501  0.000034856022 
  913    4122.476394241346  0.000001420880    4071.376686403142  0.000010251266    4070.289382255413  0.000032805562 
  914    4122.585282343604  0.000001020008    4072.473794040405  0.000005960008    4072.285548008148  0.000033430088 
  915    4135.828233868200  0.000006770001    4081.387393102604  0.000061480003    4081.195411165885  0.000052778000 
  916    4135.828233979403  0.000006120071    4081.398573424385  0.000069290001    4081.214053362941  0.000184290000 
  917    4140.429295034554  0.000001700012    4081.398577804762  0.000064610403    4081.214072736866  0.000100500974 
  918    4140.429295485038  0.000003900626    4081.456095374299  0.000052180000    4081.293913778688  0.000026108552 
  919    4141.502886025018  0.000010467299    4081.456099241260  0.000047867513    4081.293914564723  0.000020584680 
  920    4141.502897221147  0.000005790437    4085.791144212712  0.000029680001    4087.545667772474  0.000043520011 
  921    4144.340827496403  0.000002120000    4088.273801157603  0.000071270000    4089.813451574002  0.000036960000 
  922    4144.340827583834  0.000002831766    4088.376867965008  0.000064410000    4089.917844300284  0.000032830000 
  923    4144.682188469623  0.000001670004    4088.376874410042  0.000056414205    4089.917845238059  0.000041259825 
  924    4144.682188567129  0.000001403573    4088.713202776983  0.000054760001    4090.251992103653  0.000026920011 
  925    4146.100101043005  0.000001000006    4092.295836695289  0.000030540010    4094.162746470699  0.000351670000 
  926    4157.009620150840  0.000001538018    4092.295838293727  0.000026377514    4094.162747127735  0.000022809655 
  927    4157.109291300281  0.000003670001    4095.264970734317  0.000175920000    4095.366715073790  0.000276410000 
  928    4157.109292674943  0.000002194350    4095.264974690968  0.000170810386    4095.366719613183  0.000116047282 
  929    4157.218876329500  0.000002632116    4097.440357489221  0.000378456502    4097.569033936839  0.000286200001 
  930    4157.632914812984  0.000005650004    4097.443963474992  0.000461033804    4097.573093237853  0.000350580003 
  931    4157.632914868221  0.000005302453    4098.543350909664  0.000150040000    4098.705640937170  0.000069960000 
  932    4157.809703442894  0.000005410017    4098.543352580312  0.000145627206    4098.705641809981  0.000071655652 
  933    4157.809706331503  0.000011037782    4101.106769860588  0.000159460001    4101.241360095812  0.000023412772 
  934    4161.221924551037  0.000002350015    4101.106773923992  0.000154927337    4101.241364887010  0.000054561548 
  935    4164.650296421551  0.000009468658    4102.637135483371  0.000197040000    4102.639174560782  0.000036300001 
  936    4164.650300567710  0.000012994417    4102.637135813559  0.000195500230    4102.639195228505  0.000166432297 
  937    4164.782441014218  0.000016800000    4103.810050607455  0.000493805001    4103.661507111305  0.000032680005 
  938    4164.782445056977  0.000017198389    4103.822504053707  0.000569858759    4103.677994085388  0.000103620000 
  939    4168.848613762891  0.000009140002    4104.532737369689  0.000153910000    4104.265663568442  0.000021488078 
  940    4168.848613980308  0.000012691584    4104.532740738599  0.000172293551    4104.265672688224  0.000085585164 
  941    4168.960465744749  0.000018233945    4106.653602741896  0.000030650000    4106.599357711947  0.000555170000 
  942    4168.960705499757  0.000017983073    4106.653625482746  0.000160236058    4106.599360873922  0.000058687308 
  943    4170.361346019524  0.000003910000    4107.116619757487  0.000513831561    4107.031347295896  0.000345920001 
  944    4170.361346160923  0.000005960876    4107.118556780224  0.000348549088    4107.033057924013  0.000453910000 
  945    4172.515366842737  0.000005180002    4107.206430662874  0.000120800000    4107.131436759928  0.000082240001 
  946    4172.515366945289  0.000004631080    4107.206443143536  0.000181959861    4107.131461930762  0.000235094511 
  947    4173.299628975205  0.000005030001    4116.368100029025  0.000014240000    4118.486064333320  0.000033791457 
  948    4173.381247759497  0.000002650000    4116.368103093461  0.000011092002    4118.486064632413  0.000030889418 
  949    4173.423648798686  0.000004145177    4128.447469297903  0.000050890000    4132.646587796147  0.000207440001 
  950    4173.423649079054  0.000005338449    4128.447482940991  0.000065957347    4132.646607176867  0.000165760513 
  951    4173.453487237314  0.000001470450    4128.763472069987  0.000082820001    4133.211644796203  0.000145540000 
  952    4173.453489055920  0.000002610173    4131.534450097389  0.000080810001    4133.534398760219  0.000080830000 
  953    4173.819540727034  0.000004590020    4133.459175565913  0.000041030003    4134.170031615214  0.000078190001 
  954    4173.819541141540  0.000004030421    4133.574575052702  0.000142650000    4135.874090280905  0.000028262119 
  955    4174.075062604103  0.000002820001    4133.574586895755  0.000130714683    4135.874098602018  0.000082787119 
  956    4174.880778464404  0.000005030000    4133.965517085997  0.000110500001    4136.107690245481  0.000140330000 
  957    4174.880778711940  0.000004558651    4135.166368244305  0.000056180001    4136.107698470721  0.000099018346 
  958    4175.285843995734  0.000008836392    4135.166382807944  0.000124926078    4136.536383487367  0.000162050000 
  959    4176.844060800345  0.000003280003    4135.210916118259  0.000026770000    4136.536387013113  0.000155319440 
  960    4182.415117021687  0.000002808887    4135.210923983581  0.000021030364    4136.735917282625  0.000033038992 
  961    4182.415118758190  0.000003561724    4135.713196380625  0.000116250000    4136.735917375047  0.000027919131 
  962    4199.143582257080  0.000002700002    4135.713208855055  0.000110201543    4137.158464826525  0.000179150000 
  963    4199.143583605509  0.000003801639    4135.883764653271  0.000124190000    4137.316469048218  0.000121930000 
  964    4201.140074717889  0.000001866325    4136.747806819285  0.000071780000    4137.316476495811  0.000083996345 
  965    4201.267522926196  0.000003820004    4136.747818415099  0.000103521963    4137.416212817576  0.000462950000 
  966    4201.267523509584  0.000002328626    4137.164112016081  0.000124060000    4137.427683263345  0.000302110000 
  967    4201.310602581914  0.000001980006    4137.164133891509  0.000117125632    4138.173761128968  0.000102210000 
  968    4223.227363452606  0.000010180013    4138.114126314842  0.000144210000    4138.643737323659  0.000032370000 
  969    4223.227365185244  0.000012484222    4138.114129233793  0.000126073568    4138.643737983602  0.000035246953 
  970    4223.245530523895  0.000002310001    4138.245293135880  0.000049720000    4138.723534752823  0.000096180000 
  971    4223.245530746626  0.000002976753    4138.279923038175  0.000038750001    4138.723542347868  0.000054344417 
  972    4223.983802054448  0.000005820000    4139.888419109968  0.000528530000    4141.934362246031  0.000087000000 
  973    4223.983802698674  0.000005498078    4139.888473983147  0.000532663437    4141.934364004665  0.000071802565 
  974    4225.451391678023  0.000005560028    4140.005503988063  0.000296500000    4142.349699305543  0.000075870000 
  975    4225.554479080673  0.000002780018    4140.605795087381  0.000129780001    4142.683028061121  0.000068140000 
  976    4225.554479222536  0.000001724304    4146.859122736496  0.000123820000    4147.808348015504  0.000123380000 
  977    4228.887882281871  0.000006000000    4146.859129054186  0.000092528349    4147.808350018513  0.000109338295 
  978    4228.887882760092  0.000004711755    4147.334588927928  0.000134400000    4148.212303698943  0.000139950001 
  979    4228.909450129851  0.000004120001    4148.859024928691  0.000085990000    4149.544408123479  0.000029160024 
  980    4228.909450522684  0.000004826607    4154.013431385369  0.000096270006    4154.916723254196  0.000072790002 
  981    4229.073795148512  0.000001379454    4154.013431733418  0.000096640466    4154.916737718337  0.000057033987 
  982    4229.073795544506  0.000002088661    4154.131376350236  0.000115020000    4155.025985077525  0.000225900000 
  983    4229.407646524350  0.000005230000    4156.039735713529  0.000029989431    4157.266177931227  0.000028762326 
  984    4229.423012561291  0.000006430000    4156.039746117020  0.000038963605    4157.266179490667  0.000013246981 
  985    4229.518184242862  0.000065120000    4158.352380000994  0.000107390001    4159.438639286553  0.000040720005 
  986    4229.518186632233  0.000065510105    4158.352382635122  0.000096603694    4159.438640684153  0.000068074402 
  987    4230.948854149126  0.000004910004    4159.625252685981  0.000074350001    4160.590904037653  0.000067800000 
  988    4230.948854545480  0.000006013319    4161.794502845467  0.000092480001    4162.886453619326  0.000073710004 
  989    4231.441697763271  0.000007670044    4163.896214015814  0.000059382597    4164.860631028108  0.000071530014 
  990    4231.769029953994  0.000011680000    4163.896220021527  0.000070097258    4164.860632258533  0.000045675766 
  991    4231.769031131143  0.000011752872    4164.558513338565  0.000182830000    4165.427516999570  0.000075360000 
  992    4232.049631091195  0.000002350005    4165.336707913616  0.000021810001    4165.872157293877  0.000028186468 
  993    4235.559938149950  0.000001180001    4165.336714894230  0.000085776105    4165.872157914904  0.000022744502 
  994    4235.586177031831  0.000002534610    4165.956810433493  0.000063770000    4166.910245019023  0.000130500000 
  995    4235.586179582198  0.000004128420    4165.956811227545  0.000072004444    4166.910276165624  0.000161718587 
  996    4235.711352924540  0.000002998381    4166.555890474326  0.000275680000    4167.488643172713  0.000150041480 
  997    4235.711356659634  0.000005252689    4166.555916586167  0.000272167210    4167.493606278595  0.000475560000 
  998    4236.060255018583  0.000001610173    4166.558817320825  0.000076020000    4167.493616601356  0.000294542412 
  999    4236.060255296882  0.000001422006    4174.471694111291  0.000043850001    4175.786352583221  0.000026690000 
 1000    4236.382159949037  0.000001810002                                                                             
 1001    4236.382160039733  0.000002172479                                                                             
 1002    4236.611609690611  0.000001640002                                                                             
 1003    4238.261875738786  0.000004790001                                                                             
 1004    4238.562605121423  0.000002690000                                                                             
 1005    4238.562608094599  0.000005785652                                                                             
 1006    4238.760076015036  0.000009130000                                                                             
 1007    4239.686616828871  0.000001960001                                                                             
 1008    4239.686616879681  0.000001443469                                                                             
 1009    4244.507245225469  0.000001851937                                                                             
 1010    4244.507245497793  0.000003164276                                                                             
 1011    4246.493438769189  0.000003790004                                                                             
 1012    4246.493689610588  0.000003950041                                                                             
 1013    4246.685529429331  0.000011783965                                                                             
 1014    4246.685953640596  0.000012189346                                                                             
 1015    4246.698324058413  0.000013093031                                                                             
 1016    4246.698325062800  0.000017304082                                                                             
 1017    4246.773915203984  0.000014869776                                                                             
 1018    4246.773939406686  0.000027333268                                                                             
 1019    4249.438081927457  0.000013920002                                                                             
 1020    4249.438083062145  0.000013697305                                                                             
 1021    4249.620320849647  0.000006965223                                                                             
 1022    4249.620322315912  0.000007450904                                                                             
 1023    4249.634256832384  0.000010490006                                                                             
 1024    4249.634256939792  0.000010363517                                                                             
 1025    4249.926004849440  0.000017000138                                                                             
 1026    4249.926071861625  0.000023020059                                                                             
 1027    4252.636044693888  0.000001590046                                                                             
 1028    4252.636044758121  0.000006070831                                                                             
 1029    4252.862092283351  0.000002090082                                                                             
 1030    4252.862092321424  0.000002840008                                                                             
 1031    4253.952219290773  0.000001830008                                                                             
 1032    4253.952219318694  0.000001890001                                                                             
 1033    4255.391740301437  0.000004840002                                                                             
 1034    4259.124061846027  0.000002999831                                                                             
 1035    4259.124062134524  0.000003572619                                                                             
 1036    4264.544425530063  0.000017890002                                                                             
 1037    4264.544426543524  0.000014295258                                                                             
 1038    4264.580997725970  0.000015090579                                                                             
 1039    4264.584837374739  0.000012868650                                                                             
 1040    4269.616080317925  0.000003875267                                                                             
 1041    4269.616083812017  0.000003170956                                                                             
 1042    4272.518998033398  0.000002320000                                                                             
 1043    4272.518998192874  0.000001363630                                                                             
 1044    4272.630854522284  0.000001340283                                                                             
 1045    4272.630856757662  0.000002883464                                                                             
 1046    4274.300666463242  0.000001130014                                                                             
 1047    4274.300667198346  0.000001516211                                                                             
 1048    4279.551950015327  0.000001300001                                                                             
 1049    4279.551950099410  0.000002601930                                                                             
 1050    4280.015257018737  0.000001490448                                                                             
 1051    4280.015257109474  0.000003041646                                                                             
 1052    4280.034056934334  0.000002940003                                                                             
 1053    4280.034057065954  0.000003481438                                                                             
 1054    4280.996393059358  0.000001330000                                                                             
 1055    4282.927846380502  0.000017710036                                                                             
 1056    4282.927846544487  0.000015861270                                                                             
 1057    4282.928849543580  0.000017189484                                                                             
 1058    4282.939374288677  0.000010876245                                                                             
 1059    4283.273109396670  0.000010600002                                                                             
 1060    4283.273112216815  0.000010794096                                                                             
 1061    4283.459609424700  0.000046391239                                                                             
 1062    4283.459611351079  0.000049994018                                                                             
 1063    4288.992174510097  0.000002410000                                                                             
 1064    4288.992175698312  0.000015117702                                                                             
 1065    4289.123760418557  0.000014980000                                                                             
 1066    4289.123760458463  0.000015250000                                                                             
 1067    4291.655406439648  0.000002300000                                                                             
 1068    4291.947124615511  0.000007580000                                                                             
 1069    4291.947125055044  0.000008349588                                                                             
 1070    4292.131713575882  0.000003690000                                                                             
 1071    4293.390996272355  0.000022900050                                                                             
 1072    4293.390999102174  0.000016275903                                                                             
 1073    4296.285007171577  0.000002380004                                                                             
 1074    4296.285007556067  0.000006412488                                                                             
 1075    4300.438549269521  0.000005820361                                                                             
 1076    4300.438555979851  0.000004796689                                                                             
 1077    4301.481577308874  0.000002800000                                                                             
 1078    4301.481577367963  0.000003051674                                                                             
 1079    4302.378714897550  0.000021560002                                                                             
 1080    4302.378718445991  0.000029194219                                                                             
 1081    4302.388522933684  0.000019943167                                                                             
 1082    4302.389361176040  0.000010558347                                                                             
 1083    4302.774893431039  0.000004300000                                                                             
 1084    4302.774897323201  0.000007945594                                                                             
 1085    4305.677321454771  0.000014540000                                                                             
 1086    4305.677322909586  0.000014704247                                                                             
 1087    4306.057101429493  0.000004931274                                                                             
 1088    4306.057103960976  0.000006196685                                                                             
 1089    4307.481343480137  0.000011390008                                                                             
 1090    4307.481344994082  0.000011093219                                                                             
 1091    4310.604730908002  0.000031446008                                                                             
 1092    4310.604734180866  0.000020236441                                                                             
 1093    4310.715905207931  0.000008810017                                                                             
 1094    4310.715905261794  0.000008546812                                                                             
 1095    4311.569345404985  0.000008850001                                                                             
 1096    4311.569347098749  0.000008178380                                                                             
 1097    4312.867845381902  0.000003470001                                                                             
 1098    4312.867845521629  0.000005260990                                                                             
 1099    4313.012605501196  0.000024292718                                                                             
 1100    4313.023810753511  0.000005670311                                                                             
 1101    4313.023884422957  0.000027102240                                                                             
 1102    4313.445331562846  0.000002760681                                                                             
 1103    4313.445331847521  0.000003276807                                                                             
 1104    4313.459971150523  0.000004559537                                                                             
 1105    4313.460036978158  0.000006220419                                                                             
 1106    4314.890112058836  0.000007650003                                                                             
 1107    4314.890112404400  0.000005886759                                                                             
 1108    4314.942685743605  0.000003280001                                                                             
 1109    4314.942686227832  0.000003594942                                                                             
 1110    4314.968527839366  0.000011250000                                                                             
 1111    4314.968669388795  0.000002080046                                                                             
 1112    4316.382329931922  0.000009420001                                                                             
 1113    4316.382330687417  0.000006097726                                                                             
 1114    4317.056934146940  0.000009878284                                                                             
 1115    4317.115779855372  0.000029627394                                                                             
 1116    4317.183903128620  0.000015925561                                                                             
 1117    4317.183906765551  0.000005602207                                                                             
 1118    4318.537015971637  0.000002662451                                                                             
 1119    4318.537016168494  0.000002936833                                                                             
 1120    4318.940611007220  0.000003780003                                                                             
 1121    4318.940611238579  0.000003451842                                                                             
 1122    4319.039640242278  0.000005530000                                                                             
 1123    4319.040347689272  0.000005130004                                                                             
 1124    4319.251185446036  0.000033220001                                                                             
 1125    4319.251188711374  0.000034150185                                                                             
 1126    4319.350323369345  0.000003620003                                                                             
 1127    4319.350323704359  0.000003612480                                                                             
 1128    4320.473125928800  0.000004570000                                                                             
 1129    4320.473126188596  0.000004939128                                                                             
 1130    4320.777305087187  0.000022738563                                                                             
 1131    4320.783801951743  0.000007650273                                                                             
 1132    4340.380915421136  0.000006573431                                                                             
 1133    4341.260399401004  0.000002310056                                                                             
 1134    4341.260402367711  0.000006547702                                                                             
 1135    4341.681637437275  0.000002440003                                                                             
 1136    4348.766812514365  0.000001771581                                                                             
 1137    4348.766812671175  0.000001632301                                                                             
 1138    4349.663705546476  0.000005210258                                                                             
 1139    4349.663708785200  0.000013906288                                                                             
 1140    4349.674680005253  0.000017790127                                                                             
 1141    4349.674681120174  0.000022884237                                                                             
 1142    4353.954706091044  0.000038150005                                                                             
 1143    4353.954712775610  0.000042647734                                                                             
 1144    4353.996279406892  0.000022743379                                                                             
 1145    4353.996441558002  0.000008810989                                                                             
 1146    4355.473584220283  0.000007750001                                                                             
 1147    4355.473584397901  0.000006792947                                                                             
 1148    4358.409440851814  0.000017710052                                                                             
 1149    4358.409441051355  0.000019310006                                                                             
 1150    4365.299729770682  0.000001665943                                                                             
 1151    4365.299730154909  0.000002010281                                                                             
 1152    4368.606788045631  0.000004350001                                                                             
 1153    4368.606788263648  0.000002724408                                                                             
 1154    4369.433052296935  0.000001550246                                                                             
 1155    4369.434992982287  0.000002141582                                                                             
 1156    4369.434993271977  0.000001580128                                                                             
 1157    4369.511357987270  0.000004509580                                                                             
 1158    4370.813595940176  0.000002340003                                                                             
 1159    4371.162539923499  0.000008980000                                                                             
 1160    4371.162540144717  0.000008182445                                                                             
 1161    4371.975089283998  0.000003740003                                                                             
 1162    4371.975092865234  0.000003520455                                                                             
 1163    4372.107472875035  0.000007320000                                                                             
 1164    4372.107480773700  0.000014694251                                                                             
 1165    4372.468431708597  0.000002460000                                                                             
 1166    4372.468431724996  0.000002650004                                                                             
 1167    4374.970377738203  0.000000872173                                                                             
 1168    4374.970378422967  0.000001441436                                                                             
 1169    4376.358091992575  0.000002000119                                                                             
 1170    4376.358092100611  0.000004721060                                                                             
 1171    4376.483494153332  0.000002410004                                                                             
 1172    4376.483494401853  0.000002308721                                                                             
 1173    4376.630998419681  0.000004700002                                                                             
 1174    4376.631002618362  0.000004992979                                                                             
 1175    4376.842832002748  0.000016600107                                                                             
 1176    4376.842871650056  0.000020442729                                                                             
 1177    4376.860802191322  0.000001111266                                                                             
 1178    4376.860802506120  0.000001470965                                                                             
 1179    4377.636073969225  0.000006785935                                                                             
 1180    4377.636074213297  0.000007342724                                                                             
 1181    4377.777566973681  0.000005160036                                                                             
 1182    4377.777567058391  0.000005200963                                                                             
 1183    4378.145531222436  0.000014864312                                                                             
 1184    4378.145534879685  0.000018126723                                                                             
 1185    4379.621987781139  0.000004670011                                                                             
 1186    4379.621988366095  0.000007932724                                                                             
 1187    4380.614909782002  0.000019928328                                                                             
 1188    4380.618712375204  0.000010585917                                                                             
 1189    4380.673563429877  0.000011030000                                                                             
 1190    4380.673563744322  0.000007067207                                                                             
 1191    4380.678247365573  0.000005170000                                                                             
 1192    4380.678247783978  0.000008212476                                                                             
 1193    4380.684527464619  0.000005830002                                                                             
 1194    4380.684527778418  0.000005591460                                                                             
 1195    4381.001536742517  0.000004390003                                                                             
 1196    4381.001536966826  0.000005023985                                                                             
 1197    4382.365778229166  0.000002111504                                                                             
 1198    4382.365811334553  0.000002450039                                                                             
 1199    4383.366847436251  0.000003540004                                                                             
 1200    4383.578106848061  0.000008400000                                                                             
 1201    4383.578107890314  0.000008007256                                                                             
 1202    4383.778289693588  0.000014390003                                                                             
 1203    4385.119325161816  0.000001960000                                                                             
 1204    4385.119325234337  0.000001842715                                                                             
 1205    4385.615335629847  0.000002940001                                                                             
 1206    4385.738959579841  0.000003190001                                                                             
 1207    4385.738960138253  0.000007587850                                                                             
 1208    4385.814164395104  0.000003420629                                                                             
 1209    4387.265224603634  0.000010560347                                                                             
 1210    4387.265225047177  0.000015443101                                                                             
 1211    4387.489771050499  0.000014160067                                                                             
 1212    4387.489772110762  0.000013025082                                                                             
 1213    4392.832224783891  0.000003510001                                                                             
 1214    4392.832225043002  0.000003182998                                                                             
 1215    4392.840816899377  0.000003740003                                                                             
 1216    4392.908864125194  0.000003910000                                                                             
 1217    4393.193158322355  0.000002520017                                                                             
 1218    4393.193159657248  0.000007245904                                                                             
 1219    4393.212668196595  0.000007470001                                                                             
 1220    4393.212669282996  0.000010297927                                                                             
 1221    4395.451998970385  0.000011530000                                                                             
 1222    4395.451999596295  0.000011170500                                                                             
 1223    4395.632556943417  0.000008550327                                                                             
 1224    4395.632559757004  0.000010776438                                                                             
 1225    4400.461830259531  0.000006300002                                                                             
 1226    4400.461830873149  0.000007358109                                                                             
 1227    4400.903769412907  0.000011940001                                                                             
 1228    4400.903769576491  0.000011959742                                                                             
 1229    4401.058441061023  0.000002460017                                                                             
 1230    4401.058441134110  0.000001813211                                                                             
 1231    4401.559493607624  0.000002760000                                                                             
 1232    4401.936337122994  0.000002700001                                                                             
 1233    4402.038095130387  0.000003412782                                                                             
 1234    4403.341096122002  0.000006420001                                                                             
 1235    4403.776516205165  0.000008560002                                                                             
 1236    4403.776517087094  0.000008204244                                                                             
 1237    4404.062845649636  0.000008330001                                                                             
 1238    4406.964350259385  0.000002350018                                                                             
 1239    4406.964350367205  0.000002042500                                                                             
 1240    4408.450784227847  0.000002810003                                                                             
 1241    4408.628466140411  0.000002730002                                                                             
 1242    4408.670812969752  0.000002684202                                                                             
 1243    4408.670813251852  0.000003005020                                                                             
 1244    4414.841822610028  0.000001170012                                                                             
 1245    4415.768986986141  0.000002920001                                                                             
 1246    4415.853898901272  0.000003940001                                                                             
 1247    4415.853902836760  0.000017934142                                                                             
 1248    4415.892083055825  0.000022290793                                                                             
 1249    4418.463913693863  0.000003122929                                                                             
 1250    4418.463914191209  0.000003713814                                                                             
 1251    4418.548576257969  0.000003950023                                                                             
 1252    4418.548576508665  0.000003469211                                                                             
 1253    4419.454322246652  0.000002843965                                                                             
 1254    4419.454322333915  0.000008690732                                                                             
 1255    4419.634057729989  0.000007871862                                                                             
 1256    4419.634059460872  0.000009517738                                                                             
 1257    4421.264850227328  0.000004490001                                                                             
 1258    4421.429140921032  0.000001600009                                                                             
 1259    4421.429141076826  0.000001483549                                                                             
 1260    4421.538420894001  0.000002910002                                                                             
 1261    4421.591754821201  0.000004557675                                                                             
 1262    4421.591755151463  0.000006566859                                                                             
 1263    4423.057079180747  0.000002863730                                                                             
 1264    4432.378028792742  0.000005652671                                                                             
 1265    4432.378029073591  0.000005221990                                                                             
 1266    4432.528163296841  0.000001630003                                                                             
 1267    4432.528163737261  0.000003552592                                                                             
 1268    4436.285832900376  0.000005191062                                                                             
 1269    4436.285832918694  0.000005095507                                                                             
 1270    4436.324354212419  0.000004610000                                                                             
 1271    4436.324355003209  0.000003444198                                                                             
 1272    4436.654118050113  0.000001832697                                                                             
 1273    4436.654118245694  0.000012241641                                                                             
 1274    4438.092090498941  0.000002580005                                                                             
 1275    4439.373652948969  0.000002670000                                                                             
 1276    4439.373657398154  0.000008112842                                                                             
 1277    4439.443347705805  0.000009170014                                                                             
 1278    4439.443348638308  0.000008737654                                                                             
 1279    4443.702737459279  0.000010520214                                                                             
 1280    4443.702742219914  0.000014887956                                                                             
 1281    4443.716253932843  0.000005597061                                                                             
 1282    4443.758487385181  0.000001990036                                                                             
 1283    4445.157528773410  0.000002810271                                                                             
 1284    4445.157530110471  0.000002996667                                                                             
 1285    4445.934834515343  0.000004810000                                                                             
 1286    4445.934834936686  0.000005006229                                                                             
 1287    4445.941498842867  0.000006000000                                                                             
 1288    4445.941499204494  0.000006402509                                                                             
 1289    4447.868042213445  0.000003920005                                                                             
 1290    4447.868043712714  0.000004535242                                                                             
 1291    4450.537807408417  0.000005190000                                                                             
 1292    4450.537808399001  0.000017324854                                                                             
 1293    4450.651406559811  0.000018460000                                                                             
 1294    4450.651412724212  0.000019860600                                                                             
 1295    4452.797838614102  0.000009280666                                                                             
 1296    4452.797841045335  0.000005764766                                                                             
 1297    4452.837365583532  0.000008960005                                                                             
 1298    4452.837365928393  0.000008855108                                                                             
 1299    4453.321933808686  0.000009580000                                                                             
 1300    4453.529651050190  0.000011411841                                                                             
 1301    4453.529653709226  0.000012212211                                                                             
 1302    4453.652118243353  0.000008090001                                                                             
 1303    4454.421473388192  0.000002140000                                                                             
 1304    4454.421474916683  0.000003122285                                                                             
 1305    4455.144571595768  0.000001580001                                                                             
 1306    4455.144571601302  0.000001610011                                                                             
 1307    4455.148000187627  0.000002080023                                                                             
 1308    4455.154223237902  0.000003100030                                                                             
 1309    4456.835507054809  0.000008510011                                                                             
 1310    4456.835507622836  0.000008031092                                                                             
 1311    4456.997501891491  0.000008760405                                                                             
 1312    4456.998076656550  0.000006567335                                                                             
 1313    4458.068168776384  0.000001910050                                                                             
 1314    4458.068169236316  0.000001520045                                                                             
 1315    4458.469590862798  0.000005100422                                                                             
 1316    4458.469591995341  0.000006159029                                                                             
 1317    4460.120427675874  0.000001610012                                                                             
 1318    4460.120428050958  0.000004856503                                                                             
 1319    4460.170935571306  0.000024199348                                                                             
 1320    4460.170986751174  0.000022620008                                                                             
 1321    4461.605960685961  0.000007510001                                                                             
 1322    4461.605963167273  0.000007244999                                                                             
 1323    4463.153613548247  0.000008760001                                                                             
 1324    4463.153614919614  0.000008376873                                                                             
 1325    4465.671613460768  0.000002880004                                                                             
 1326    4465.671614081269  0.000003275424                                                                             
 1327    4467.397875408717  0.000005994078                                                                             
 1328    4467.397881933401  0.000009313374                                                                             
 1329    4468.335577144353  0.000001680102                                                                             
 1330    4468.342206654862  0.000001490160                                                                             
 1331    4468.520510105374  0.000051260000                                                                             
 1332    4468.520513731843  0.000051865375                                                                             
 1333    4468.700458818014  0.000032310010                                                                             
 1334    4468.700460353551  0.000034316300                                                                             
 1335    4468.840004073650  0.000005770002                                                                             
 1336    4469.982705968676  0.000003100022                                                                             
 1337    4469.982706043433  0.000003101662                                                                             
 1338    4471.419851890797  0.000002730075                                                                             
 1339    4472.566183623404  0.000001600003                                                                             
 1340    4472.566183653963  0.000001900025                                                                             
 1341    4472.827812412782  0.000011260000                                                                             
 1342    4472.855747806238  0.000012750000                                                                             
 1343    4472.939613194101  0.000005370001                                                                             
 1344    4472.939617125569  0.000006947842                                                                             
 1345    4473.872229682368  0.000003241109                                                                             
 1346    4473.872229863573  0.000002570074                                                                             
 1347    4474.319636410117  0.000008570900                                                                             
 1348    4474.319640112059  0.000009962556                                                                             
 1349    4480.912769272706  0.000001260005                                                                             
 1350    4480.912769381564  0.000001862687                                                                             
 1351    4484.436226511579  0.000002580001                                                                             
 1352    4484.436226781327  0.000002736516                                                                             
 1353    4485.138268954847  0.000001440014                                                                             
 1354    4485.138269074466  0.000001323802                                                                             
 1355    4486.546870292904  0.000001360018                                                                             
 1356    4487.035103976377  0.000018680029                                                                             
 1357    4487.035104433442  0.000020154505                                                                             
 1358    4487.039332999671  0.000044820003                                                                             
 1359    4487.039409500386  0.000037200824                                                                             
 1360    4488.530214377710  0.000003210002                                                                             
 1361    4488.530214639925  0.000003542878                                                                             
 1362    4489.246981258743  0.000001860160                                                                             
 1363    4489.246981516898  0.000001451405                                                                             
 1364    4490.951969278583  0.000006410000                                                                             
 1365    4490.951970752420  0.000007134491                                                                             
 1366    4493.673484355999  0.000006960360                                                                             
 1367    4493.673484526705  0.000002959827                                                                             
 1368    4496.491465489812  0.000002980001                                                                             
 1369    4496.491465906105  0.000002858680                                                                             
 1370    4496.797530532487  0.000013909904                                                                             
 1371    4496.803259874055  0.000014008505                                                                             
 1372    4500.274206274085  0.000004310021                                                                             
 1373    4500.274206404995  0.000003041658                                                                             
 1374    4504.235712354532  0.000005710004                                                                             
 1375    4504.235712439276  0.000004341160                                                                             
 1376    4505.556393413523  0.000004080005                                                                             
 1377    4506.022002495734  0.000001780030                                                                             
 1378    4506.022002542055  0.000001740038                                                                             
 1379    4507.886973243010  0.000001270002                                                                             
 1380    4507.886973250545  0.000001660003                                                                             
 1381    4513.033853600507  0.000002820000                                                                             
 1382    4513.033853696761  0.000002472025                                                                             
 1383    4513.483909504082  0.000025210188                                                                             
 1384    4513.483919452478  0.000013050552                                                                             
 1385    4516.283218974449  0.000000840003                                                                             
 1386    4516.283220370660  0.000002376236                                                                             
 1387    4517.242190581403  0.000002540000                                                                             
 1388    4517.242190759565  0.000005813441                                                                             
 1389    4518.645166214056  0.000002850000                                                                             
 1390    4521.374449374877  0.000002251094                                                                             
 1391    4521.374450861172  0.000009063607                                                                             
 1392    4521.379014848439  0.000031654000                                                                             
 1393    4521.379033746451  0.000045780038                                                                             
 1394    4522.868004044763  0.000007540000                                                                             
 1395    4522.868005735204  0.000005575492                                                                             
 1396    4524.528360208408  0.000005070003                                                                             
 1397    4524.528361889785  0.000003793767                                                                             
 1398    4526.572353323248  0.000001240000                                                                             
 1399    4529.264016197041  0.000015031834                                                                             
 1400    4529.264017182596  0.000018700607                                                                             
 1401    4529.472200373837  0.000007150000                                                                             
 1402    4529.472200446216  0.000009170555                                                                             
 1403    4534.726537648399  0.000003170001                                                                             
 1404    4534.826115728770  0.000001726838                                                                             
 1405    4534.826119306603  0.000004612182                                                                             
 1406    4534.935648180963  0.000002384432                                                                             
 1407    4537.586986023325  0.000007630001                                                                             
 1408    4537.586989324052  0.000011751282                                                                             
 1409    4537.748993868015  0.000027930104                                                                             
 1410    4537.748994766154  0.000030537979                                                                             
 1411    4538.063392850449  0.000002430015                                                                             
 1412    4538.063393185842  0.000002200630                                                                             
 1413    4538.317261238704  0.000006068550                                                                             
 1414    4538.317269275570  0.000008706096                                                                             
 1415    4539.150103272811  0.000006273895                                                                             
 1416    4539.150104359134  0.000007164942                                                                             
 1417    4539.236482733569  0.000004120000                                                                             
 1418    4539.236488368273  0.000009553414                                                                             
 1419    4539.622445718353  0.000012110003                                                                             
 1420    4539.622446434657  0.000011776797                                                                             
 1421    4540.449637903385  0.000002170001                                                                             
 1422    4540.449637935013  0.000002080008                                                                             
 1423    4541.182808514322  0.000003060000                                                                             
 1424    4541.182810110915  0.000017543119                                                                             
 1425    4542.121669906503  0.000016427115                                                                             
 1426    4542.123726391510  0.000011194304                                                                             
 1427    4542.145840205943  0.000003400000                                                                             
 1428    4542.145840801584  0.000006497763                                                                             
 1429    4542.524023123714  0.000003650000                                                                             
 1430    4542.524024003079  0.000003898491                                                                             
 1431    4543.136472875224  0.000002340000                                                                             
 1432    4543.136474474826  0.000016109661                                                                             
 1433    4543.263307575887  0.000012450000                                                                             
 1434    4543.263311561172  0.000024340056                                                                             
 1435    4545.673541493703  0.000014000006                                                                             
 1436    4545.702088038933  0.000004210000                                                                             
 1437    4545.731996719159  0.000002930001                                                                             
 1438    4545.823653779752  0.000002750000                                                                             
 1439    4545.823654504018  0.000005504692                                                                             
 1440    4546.018813700939  0.000002650004                                                                             
 1441    4546.018813929984  0.000002059738                                                                             
 1442    4546.250312982774  0.000009790001                                                                             
 1443    4549.414091372391  0.000002500088                                                                             
 1444    4549.576137970860  0.000002730082                                                                             
 1445    4562.470249018325  0.000035778024                                                                             
 1446    4562.474025580563  0.000029897001                                                                             
 1447    4562.551731055450  0.000014060001                                                                             
 1448    4562.551733240048  0.000016693880                                                                             
 1449    4566.042940253421  0.000010937060                                                                             
 1450    4566.042943680744  0.000011704700                                                                             
 1451    4566.135646436227  0.000001578184                                                                             
 1452    4566.135704853339  0.000005230000                                                                             
 1453    4567.575545222006  0.000007090000                                                                             
 1454    4567.575546136067  0.000006255086                                                                             
 1455    4577.267032861419  0.000000685750                                                                             
 1456    4584.824214286287  0.000002800005                                                                             
 1457    4584.824215061513  0.000001280759                                                                             
 1458    4590.359753962160  0.000033559956                                                                             
 1459    4590.359767412139  0.000023069986                                                                             
 1460    4591.076484282225  0.000004770000                                                                             
 1461    4591.362113846538  0.000006880000                                                                             
 1462    4591.388366710414  0.000001220002                                                                             
 1463    4591.388368351000  0.000002555725                                                                             
 1464    4591.429165323475  0.000001600005                                                                             
 1465    4593.256178758064  0.000002770004                                                                             
 1466    4593.256178775277  0.000003440001                                                                             
 1467    4593.480761378889  0.000002200001                                                                             
 1468    4593.480761446010  0.000002436091                                                                             
 1469    4593.505405869553  0.000004310000                                                                             
 1470    4593.505405938913  0.000002642375                                                                             
 1471    4595.760584189706  0.000003250000                                                                             
 1472    4595.760593793275  0.000010343235                                                                             
 1473    4595.931811851068  0.000002676287                                                                             
 1474    4595.931816685994  0.000007469864                                                                             
 1475    4598.737332879073  0.000007460003                                                                             
 1476    4598.737334884408  0.000003402684                                                                             
 1477    4598.791662611441  0.000059292256                                                                             
 1478    4598.800478822464  0.000071306455                                                                             
 1479    4599.013365861456  0.000002170000                                                                             
 1480    4599.013365864996  0.000001920004                                                                             
 1481    4599.504014724436  0.000004090008                                                                             
 1482    4599.504019390271  0.000010983343                                                                             
 1483    4599.519081127281  0.000012824716                                                                             
 1484    4599.523980792879  0.000003380003                                                                             
 1485    4600.063535796643  0.000000861228                                                                             
 1486    4600.063536225733  0.000001671758                                                                             
 1487    4600.488780963498  0.000008470677                                                                             
 1488    4600.488783789613  0.000020489367                                                                             
 1489    4600.499410494020  0.000016652736                                                                             
 1490    4600.499412331068  0.000027780682                                                                             
 1491    4601.469353342409  0.000001920027                                                                             
 1492    4601.469353350831  0.000001870009                                                                             
 1493    4603.455901134708  0.000025526654                                                                             
 1494    4603.455906689173  0.000025223110                                                                             
 1495    4603.604544829381  0.000002380000                                                                             
 1496    4603.604548250704  0.000005449885                                                                             
 1497    4604.025494064851  0.000002740001                                                                             
 1498    4604.025494331841  0.000002320477                                                                             
 1499    4604.628873695760  0.000007090013                                                                             
 1500    4604.628874708000  0.000006660685                                                                             
 1501    4604.723872044795  0.000010320004                                                                             
 1502    4604.724414325910  0.000009920004                                                                             
 1503    4605.482079373030  0.000002790363                                                                             
 1504    4606.107926633053  0.000001853989                                                                             
 1505    4606.107927493132  0.000001635562                                                                             
 1506    4606.189529225398  0.000003414003                                                                             
 1507    4606.189529407587  0.000004584370                                                                             
 1508    4607.710412180294  0.000005750000                                                                             
 1509    4607.710414625684  0.000004258016                                                                             
 1510    4607.860606930796  0.000053850001                                                                             
 1511    4607.861604312762  0.000015566397                                                                             
 1512    4609.304297777009  0.000007660000                                                                             
 1513    4609.304298288111  0.000007076563                                                                             
 1514    4611.021007021289  0.000005570017                                                                             
 1515    4611.021007482042  0.000005570565                                                                             
 1516    4611.040666217479  0.000009495462                                                                             
 1517    4611.055337242798  0.000002120020                                                                             
 1518    4612.501917476689  0.000002910001                                                                             
 1519    4612.501917600975  0.000002389238                                                                             
 1520    4613.510449246977  0.000001345518                                                                             
 1521    4613.510449702784  0.000002304922                                                                             
 1522    4614.333873503858  0.000002270002                                                                             
 1523    4614.333876475325  0.000005516775                                                                             
 1524    4614.688260457497  0.000017810000                                                                             
 1525    4614.688260982145  0.000018108972                                                                             
 1526    4614.745556586985  0.000015896991                                                                             
 1527    4614.866270237955  0.000027380000                                                                             
 1528    4614.866271704360  0.000028240414                                                                             
 1529    4614.925962848839  0.000005490000                                                                             
 1530    4618.695122908670  0.000004260010                                                                             
 1531    4618.695122985991  0.000005430928                                                                             
 1532    4618.923406360052  0.000003988750                                                                             
 1533    4618.923406578289  0.000004001326                                                                             
 1534    4618.971731872321  0.000003810005                                                                             
 1535    4618.971732384186  0.000003608416                                                                             
 1536    4620.159432779201  0.000006450005                                                                             
 1537    4620.324797783043  0.000003020480                                                                             
 1538    4622.684868818918  0.000005930001                                                                             
 1539    4622.684869410012  0.000005403416                                                                             
 1540    4622.881498046957  0.000027990114                                                                             
 1541    4622.881500151571  0.000033900320                                                                             
 1542    4624.128433854277  0.000004490000                                                                             
 1543    4624.666086247965  0.000001730007                                                                             
 1544    4624.666098242322  0.000003980691                                                                             
 1545    4627.513852746171  0.000004480000                                                                             
 1546    4627.513855300472  0.000003969893                                                                             
 1547    4627.568622037074  0.000002030054                                                                             
 1548    4628.070279390286  0.000025608829                                                                             
 1549    4628.077956935177  0.000030891745                                                                             
 1550    4628.159763004919  0.000008076204                                                                             
 1551    4628.159771830585  0.000012248691                                                                             
 1552    4628.974049576942  0.000001850380                                                                             
 1553    4628.974049585044  0.000001800534                                                                             
 1554    4629.572926226286  0.000009250980                                                                             
 1555    4629.572929202503  0.000010814440                                                                             
 1556    4629.578176459712  0.000002860000                                                                             
 1557    4629.578177030780  0.000003216810                                                                             
 1558    4630.143313556465  0.000002260000                                                                             
 1559    4633.597420471466  0.000001241956                                                                             
 1560    4633.597421036237  0.000002981031                                                                             
 1561    4634.937374014453  0.000002390135                                                                             
 1562    4636.486303603776  0.000003180001                                                                             
 1563    4636.486304455826  0.000003584816                                                                             
 1564    4636.943374486753  0.000002142278                                                                             
 1565    4636.943377819693  0.000004328081                                                                             
 1566    4637.578370512399  0.000001714873                                                                             
 1567    4637.677935670866  0.000002130000                                                                             
 1568    4637.677936546153  0.000002789199                                                                             
 1569    4637.786440334946  0.000001481236                                                                             
 1570    4638.409456796748  0.000002900000                                                                             
 1571    4639.766576498926  0.000002990163                                                                             
 1572    4639.766576532321  0.000003690174                                                                             
 1573    4640.379047993545  0.000001950147                                                                             
 1574    4640.379048460336  0.000001752892                                                                             
 1575    4640.790912490626  0.000002780044                                                                             
 1576    4640.790912792543  0.000001807437                                                                             
 1577    4642.226006501389  0.000001870129                                                                             
 1578    4643.296706715721  0.000005376197                                                                             
 1579    4643.296710267256  0.000004773742                                                                             
 1580    4646.145426960901  0.000001610168                                                                             
 1581    4646.145427150354  0.000001356408                                                                             
 1582    4647.993757988533  0.000021170012                                                                             
 1583    4647.993760839505  0.000046590358                                                                             
 1584    4648.017541832825  0.000052060005                                                                             
 1585    4648.017547063392  0.000038254923                                                                             
 1586    4652.311320597051  0.000016510320                                                                             
 1587    4652.312385625712  0.000028079142                                                                             
 1588    4652.323741653355  0.000022938252                                                                             
 1589    4652.323744368447  0.000065116012                                                                             
 1590    4653.755418998197  0.000001960154                                                                             
 1591    4653.755419018093  0.000004220004                                                                             
 1592    4654.059112341144  0.000005825711                                                                             
 1593    4654.059112566121  0.000010541898                                                                             
 1594    4654.280741570768  0.000009359763                                                                             
 1595    4654.280742735396  0.000010141248                                                                             
 1596    4659.979930819719  0.000002120001                                                                             
 1597    4659.979930887089  0.000002551961                                                                             
 1598    4661.125662255923  0.000028675713                                                                             
 1599    4661.125664882741  0.000024700001                                                                             
 1600    4661.289844943904  0.000016140000                                                                             
 1601    4661.289849688373  0.000016090485                                                                             
 1602    4664.267481321809  0.000001370009                                                                             
 1603    4664.267481416709  0.000002851754                                                                             
 1604    4664.525978762465  0.000001530006                                                                             
 1605    4664.525981068179  0.000002553913                                                                             
 1606    4665.351223343263  0.000002510068                                                                             
 1607    4665.351226874778  0.000028223114                                                                             
 1608    4665.487631122032  0.000043218056                                                                             
 1609    4665.487885592434  0.000028361358                                                                             
 1610    4665.696885773480  0.000002150000                                                                             
 1611    4666.405368283376  0.000005320000                                                                             
 1612    4666.405368410218  0.000005390951                                                                             
 1613    4666.895452112190  0.000010800000                                                                             
 1614    4666.895452430518  0.000010538822                                                                             
 1615    4667.166490563444  0.000015220007                                                                             
 1616    4667.261023458135  0.000007730002                                                                             
 1617    4667.322898562439  0.000004757782                                                                             
 1618    4667.322899598073  0.000005511481                                                                             
 1619    4667.693049744055  0.000002870001                                                                             
 1620    4667.693049781486  0.000005260097                                                                             
 1621    4667.990008244546  0.000009697094                                                                             
 1622    4668.780935470677  0.000003000002                                                                             
 1623    4668.780938663347  0.000004269598                                                                             
 1624    4669.166196891565  0.000004251226                                                                             
 1625    4670.801096576140  0.000001150083                                                                             
 1626    4671.439549957833  0.000001610005                                                                             
 1627    4671.439550299659  0.000001973004                                                                             
 1628    4672.176930138777  0.000002110001                                                                             
 1629    4672.688798707740  0.000006560004                                                                             
 1630    4672.688798914186  0.000005817565                                                                             
 1631    4677.904030634802  0.000007490002                                                                             
 1632    4677.904031154303  0.000006624941                                                                             
 1633    4678.336385371676  0.000008539672                                                                             
 1634    4678.336386266420  0.000007833515                                                                             
 1635    4678.676102692518  0.000009770000                                                                             
 1636    4678.676103359589  0.000009563125                                                                             
 1637    4678.818094624994  0.000008976474                                                                             
 1638    4678.818095522987  0.000014320713                                                                             
 1639    4679.900560048644  0.000004372378                                                                             
 1640    4679.900560774601  0.000004870565                                                                             
 1641    4679.906342929029  0.000004380001                                                                             
 1642    4679.906343337967  0.000004378317                                                                             
 1643    4681.035027280131  0.000013160001                                                                             
 1644    4681.035028260231  0.000012937750                                                                             
 1645    4682.537847848992  0.000004235353                                                                             
 1646    4682.811510783245  0.000004090001                                                                             
 1647    4682.811512440793  0.000003999814                                                                             
 1648    4683.052757403836  0.000007627000                                                                             
 1649    4684.325087034348  0.000002890004                                                                             
 1650    4684.325091096199  0.000020639323                                                                             
 1651    4684.426965123778  0.000011790000                                                                             
 1652    4684.426966784151  0.000021996653                                                                             
 1653    4685.357497117128  0.000028760000                                                                             
 1654    4685.357500553212  0.000029331405                                                                             
 1655    4685.516149415708  0.000005130000                                                                             
 1656    4685.516150482484  0.000004013677                                                                             
 1657    4685.678019093492  0.000004071044                                                                             
 1658    4685.678212010121  0.000004498620                                                                             
 1659    4685.819264958956  0.000026900811                                                                             
 1660    4685.819273851685  0.000051635149                                                                             
 1661    4686.069864142287  0.000009938431                                                                             
 1662    4686.069904392613  0.000010755593                                                                             
 1663    4686.617187346973  0.000009930016                                                                             
 1664    4686.617189414901  0.000009634920                                                                             
 1665    4686.807171008587  0.000049040035                                                                             
 1666    4686.807249082203  0.000053380172                                                                             
 1667    4686.969607081482  0.000013476645                                                                             
 1668    4687.225459558597  0.000016520002                                                                             
 1669    4687.225462798743  0.000016745342                                                                             
 1670    4687.397295258860  0.000002144910                                                                             
 1671    4688.264187073178  0.000006355329                                                                             
 1672    4688.285593742069  0.000004230943                                                                             
 1673    4688.285596936710  0.000013982451                                                                             
 1674    4688.375651113542  0.000004838665                                                                             
 1675    4688.680328703291  0.000011048677                                                                             
 1676    4688.680331675249  0.000014572359                                                                             
 1677    4688.712525968157  0.000022740007                                                                             
 1678    4688.712528971600  0.000017220230                                                                             
 1679    4689.269518089754  0.000010180000                                                                             
 1680    4689.269518266516  0.000008738526                                                                             
 1681    4690.260055047759  0.000003510011                                                                             
 1682    4690.260056925071  0.000002227399                                                                             
 1683    4691.989493973704  0.000011180005                                                                             
 1684    4691.989495737637  0.000011640017                                                                             
 1685    4692.121713584068  0.000007360000                                                                             
 1686    4692.121717277560  0.000007671920                                                                             
 1687    4694.801504377565  0.000012920300                                                                             
 1688    4694.801511870492  0.000018377905                                                                             
 1689    4694.842217765328  0.000016296782                                                                             
 1690    4694.856248044557  0.000007375892                                                                             
 1691    4702.429656275780  0.000002020001                                                                             
 1692    4702.429656481194  0.000002398398                                                                             
 1693    4703.328326111578  0.000015680868                                                                             
 1694    4703.328328155690  0.000017454212                                                                             
 1695    4703.331746447290  0.000017716256                                                                             
 1696    4703.332581131030  0.000013967337                                                                             
 1697    4703.746682787579  0.000004456586                                                                             
 1698    4703.746684245936  0.000006097991                                                                             
 1699    4719.065573994459  0.000010757044                                                                             
 1700    4719.065574665782  0.000009552363                                                                             
 1701    4719.082809716079  0.000010047113                                                                             
 1702    4719.082813619197  0.000026982845                                                                             
 1703    4723.854387614073  0.000012406963                                                                             
 1704    4723.854387770174  0.000015575897                                                                             
 1705    4723.911851211327  0.000002366470                                                                             
 1706    4723.911852402701  0.000003240388                                                                             
 1707    4724.751811272325  0.000003072882                                                                             
 1708    4724.751811292500  0.000006310002                                                                             
 1709    4724.773803176709  0.000005420002                                                                             
 1710    4724.773803187848  0.000003435898                                                                             
 1711    4727.318771707365  0.000007370002                                                                             
 1712    4727.646189034876  0.000012060000                                                                             
 1713    4727.646190056231  0.000007198872                                                                             
 1714    4727.926734800415  0.000009260001                                                                             
 1715    4732.498729924628  0.000004460000                                                                             
 1716    4732.498729987929  0.000003870683                                                                             
 1717    4732.878248585895  0.000002110000                                                                             
 1718    4732.878248674757  0.000002212261                                                                             
 1719    4734.755564380597  0.000001380534                                                                             
 1720    4734.755564713409  0.000000911787                                                                             
 1721    4737.923089834591  0.000003990001                                                                             
 1722    4737.923093047933  0.000011290708                                                                             
 1723    4737.964451118147  0.000028571851                                                                             
 1724    4737.968195648858  0.000001622182                                                                             
 1725    4739.926342929125  0.000023439642                                                                             
 1726    4739.926831762084  0.000003306957                                                                             
 1727    4739.938982005321  0.000006003921                                                                             
 1728    4739.938986770875  0.000013019704                                                                             
 1729    4741.091096874146  0.000001440008                                                                             
 1730    4741.091097113036  0.000002358533                                                                             
 1731    4742.027283750899  0.000007318178                                                                             
 1732    4742.027284893857  0.000007950002                                                                             
 1733    4742.829805957339  0.000003960052                                                                             
 1734    4742.829806378131  0.000005374911                                                                             
 1735    4742.935230289885  0.000003581642                                                                             
 1736    4742.935230430231  0.000001804177                                                                             
 1737    4742.986322019212  0.000003670042                                                                             
 1738    4742.986322058128  0.000003340042                                                                             
 1739    4743.338021906518  0.000011816534                                                                             
 1740    4743.338022029789  0.000012497358                                                                             
 1741    4744.812760338409  0.000003470001                                                                             
 1742    4744.812761583955  0.000001500008                                                                             
 1743    4747.323240230281  0.000006010001                                                                             
 1744    4747.323249722593  0.000014355517                                                                             
 1745    4747.334587509092  0.000006790724                                                                             
 1746    4747.334591081448  0.000009887889                                                                             
 1747    4748.390119306376  0.000050650092                                                                             
 1748    4748.390185207817  0.000029070066                                                                             
 1749    4749.054858613832  0.000003760002                                                                             
 1750    4749.054859811958  0.000011204446                                                                             
 1751    4749.849532319243  0.000004060016                                                                             
 1752    4749.849532421845  0.000003559253                                                                             
 1753    4750.000420920564  0.000005930002                                                                             
 1754    4750.000421371587  0.000006050002                                                                             
 1755    4750.358663605005  0.000008340002                                                                             
 1756    4750.358663838047  0.000007767023                                                                             
 1757    4750.602778096193  0.000021600250                                                                             
 1758    4750.602778472916  0.000017520438                                                                             
 1759    4750.677293171763  0.000016330001                                                                             
 1760    4750.677294294578  0.000016392284                                                                             
 1761    4750.741709819327  0.000009467626                                                                             
 1762    4750.741799287657  0.000014636227                                                                             
 1763    4751.118144970974  0.000003190002                                                                             
 1764    4751.118145055106  0.000002086531                                                                             
 1765    4751.577064682038  0.000002610004                                                                             
 1766    4751.577064777032  0.000002452049                                                                             
 1767    4751.619036111206  0.000014726620                                                                             
 1768    4751.619210429294  0.000014352784                                                                             
 1769    4752.188274758381  0.000002620127                                                                             
 1770    4752.188274933102  0.000002886936                                                                             
 1771    4752.824455815817  0.000012756845                                                                             
 1772    4752.824455996307  0.000013191936                                                                             
 1773    4753.084599430083  0.000001830001                                                                             
 1774    4753.084599662041  0.000004834140                                                                             
 1775    4753.127896141734  0.000001800023                                                                             
 1776    4753.127898200268  0.000005294322                                                                             
 1777    4753.256381535167  0.000012310016                                                                             
 1778    4753.256381655367  0.000011571565                                                                             
 1779    4753.758641192414  0.000008270004                                                                             
 1780    4754.128546125974  0.000003190017                                                                             
 1781    4754.211917760622  0.000007640000                                                                             
 1782    4754.211919782798  0.000003314952                                                                             
 1783    4754.569392841775  0.000006990007                                                                             
 1784    4754.569393201989  0.000008928970                                                                             
 1785    4755.070260435990  0.000007100000                                                                             
 1786    4755.644751656397  0.000003690652                                                                             
 1787    4755.644752481056  0.000003510901                                                                             
 1788    4755.984890295204  0.000004104205                                                                             
 1789    4757.400299860269  0.000002290004                                                                             
 1790    4757.400300882375  0.000002316958                                                                             
 1791    4757.808259806940  0.000003210011                                                                             
 1792    4757.808311256375  0.000003350000                                                                             
 1793    4757.885940650095  0.000003770001                                                                             
 1794    4757.885941294302  0.000003402602                                                                             
 1795    4758.172317470101  0.000006470002                                                                             
 1796    4758.172317910576  0.000006409223                                                                             
 1797    4758.207819108729  0.000002910000                                                                             
 1798    4758.207819970014  0.000005396952                                                                             
 1799    4759.323299727064  0.000004870001                                                                             
 1800    4759.323299880991  0.000004414484                                                                             
 1801    4759.654015396265  0.000024744357                                                                             
 1802    4759.672252409455  0.000013050950                                                                             
 1803    4761.480243066656  0.000003670005                                                                             
 1804    4761.480243625830  0.000003147715                                                                             
 1805    4762.840462914802  0.000001470424                                                                             
 1806    4764.229107199806  0.000003732010                                                                             
 1807    4764.229111446559  0.000005590716                                                                             
 1808    4764.960932854290  0.000003770000                                                                             
 1809    4764.960936082935  0.000018883117                                                                             
 1810    4765.215870901479  0.000009430000                                                                             
 1811    4765.215874926749  0.000005190009                                                                             
 1812    4765.450101288452  0.000003730000                                                                             
 1813    4765.450103128482  0.000015683636                                                                             
 1814    4766.459058896811  0.000002690000                                                                             
 1815    4766.459064138806  0.000007740001                                                                             
 1816    4769.374548894928  0.000006300002                                                                             
 1817    4769.374550605852  0.000005670839                                                                             
 1818    4769.683443941651  0.000022879900                                                                             
 1819    4769.685994719473  0.000031415210                                                                             
 1820    4769.685997988611  0.000077454154                                                                             
 1821    4769.688405618935  0.000040412252                                                                             
 1822    4772.750538074099  0.000004210005                                                                             
 1823    4772.750540392096  0.000003649888                                                                             
 1824    4772.798518684375  0.000001886933                                                                             
 1825    4772.889030253097  0.000027831386                                                                             
 1826    4772.889316489185  0.000023681221                                                                             
 1827    4774.268390813820  0.000003708256                                                                             
 1828    4774.268392229625  0.000004722299                                                                             
 1829    4774.408468259579  0.000002350078                                                                             
 1830    4774.408468324855  0.000002652467                                                                             
 1831    4774.618034275040  0.000002910173                                                                             
 1832    4774.618034295161  0.000002570032                                                                             
 1833    4774.735341403467  0.000001690017                                                                             
 1834    4774.735342208810  0.000002209900                                                                             
 1835    4778.941866479686  0.000003697645                                                                             
 1836    4779.788140369974  0.000006632196                                                                             
 1837    4779.788141264209  0.000004096306                                                                             
 1838    4780.774367749542  0.000003150003                                                                             
 1839    4780.774367826419  0.000003151594                                                                             
 1840    4780.830271043885  0.000008596607                                                                             
 1841    4780.830322083250  0.000018160063                                                                             
 1842    4781.157403509216  0.000024900988                                                                             
 1843    4781.157421812239  0.000030930108                                                                             
 1844    4781.332228150955  0.000009190089                                                                             
 1845    4781.332228728129  0.000008381180                                                                             
 1846    4782.277279461577  0.000002211646                                                                             
 1847    4782.277281238942  0.000003387769                                                                             
 1848    4783.656236946339  0.000003630002                                                                             
 1849    4783.656240502745  0.000005981548                                                                             
 1850    4783.871255664340  0.000009406927                                                                             
 1851    4783.871256560028  0.000011403133                                                                             
 1852    4784.388008247667  0.000003694245                                                                             
 1853    4784.388010275140  0.000004571934                                                                             
 1854    4785.137519303509  0.000004360000                                                                             
 1855    4785.159708410288  0.000011540001                                                                             
 1856    4785.159709403996  0.000011290961                                                                             
 1857    4785.306791987197  0.000002846454                                                                             
 1858    4785.361286072768  0.000027829706                                                                             
 1859    4785.361672062675  0.000019705465                                                                             
 1860    4785.953809242050  0.000005940009                                                                             
 1861    4785.953810368499  0.000005396221                                                                             
 1862    4786.069892927029  0.000006300000                                                                             
 1863    4786.069893985276  0.000005834631                                                                             
 1864    4786.749361018371  0.000007420002                                                                             
 1865    4786.749361920266  0.000014827343                                                                             
 1866    4787.307632472365  0.000015740687                                                                             
 1867    4787.307637659309  0.000021703472                                                                             
 1868    4790.177537965287  0.000005720001                                                                             
 1869    4790.177538043702  0.000005890849                                                                             
 1870    4790.312492018337  0.000058980001                                                                             
 1871    4790.312496770612  0.000058610030                                                                             
 1872    4790.360600166918  0.000003060141                                                                             
 1873    4790.360733275415  0.000012064849                                                                             
 1874    4791.786718236404  0.000007430001                                                                             
 1875    4791.786718454918  0.000008172450                                                                             
 1876    4795.681156401091  0.000001360002                                                                             
 1877    4795.681156711643  0.000002607318                                                                             
 1878    4797.144503349083  0.000002270025                                                                             
 1879    4801.845784459648  0.000002440002                                                                             
 1880    4801.845785085750  0.000002795157                                                                             
 1881    4805.381017854059  0.000036600173                                                                             
 1882    4807.456270005960  0.000004074215                                                                             
 1883    4807.456290072038  0.000004300384                                                                             
 1884    4808.835880382916  0.000003370010                                                                             
 1885    4808.835881649643  0.000010302350                                                                             
 1886    4808.956677637993  0.000006702167                                                                             
 1887    4808.956679551522  0.000009190439                                                                             
 1888    4810.322948408044  0.000004109565                                                                             
 1889    4810.322948622272  0.000005073945                                                                             
 1890    4810.737103012459  0.000014510046                                                                             
 1891    4810.737105194255  0.000014828089                                                                             
 1892    4810.793087266209  0.000001920016                                                                             
 1893    4811.430123645384  0.000002800007                                                                             
 1894    4811.430125423495  0.000003016030                                                                             
 1895    4811.475714005070  0.000006460001                                                                             
 1896    4811.475714178501  0.000005726794                                                                             
 1897    4811.672339830086  0.000001701735                                                                             
 1898    4811.672340987000  0.000002575843                                                                             
 1899    4812.088645162395  0.000001430084                                                                             
 1900    4812.196103294901  0.000004870003                                                                             
 1901    4814.541126564047  0.000005558189                                                                             
 1902    4814.541131064414  0.000007774678                                                                             
 1903    4814.601433397068  0.000002900041                                                                             
 1904    4814.601434654660  0.000009350811                                                                             
 1905    4817.403120343122  0.000009776139                                                                             
 1906    4817.404612755699  0.000003890005                                                                             
 1907    4817.423689655169  0.000002430006                                                                             
 1908    4817.423696553607  0.000012452477                                                                             
 1909    4817.741641286356  0.000004320042                                                                             
 1910    4817.745187418775  0.000018170000                                                                             
 1911    4817.745188109613  0.000020949363                                                                             
 1912    4817.894640365344  0.000022136672                                                                             
 1913    4817.894644618828  0.000021641490                                                                             
 1914    4817.934996117591  0.000002680014                                                                             
 1915    4817.934996900499  0.000003366053                                                                             
 1916    4818.141713629804  0.000004712122                                                                             
 1917    4819.460499035282  0.000054600002                                                                             
 1918    4819.460856901917  0.000051400002                                                                             
 1919    4819.473142069995  0.000040610003                                                                             
 1920    4819.473146148432  0.000081273490                                                                             
 1921    4820.933397554670  0.000003340003                                                                             
 1922    4820.933397576886  0.000003710002                                                                             
 1923    4822.068409382436  0.000025080001                                                                             
 1924    4822.068411893692  0.000026311294                                                                             
 1925    4822.172841337817  0.000092550139                                                                             
 1926    4822.173002009935  0.000046090466                                                                             
 1927    4822.337748715322  0.000015440354                                                                             
 1928    4822.337749293200  0.000020573391                                                                             
 1929    4822.352096468066  0.000008370218                                                                             
 1930    4822.352096861513  0.000009330452                                                                             
 1931    4823.593481652304  0.000014030000                                                                             
 1932    4823.593484293860  0.000013505923                                                                             
 1933    4824.514666235770  0.000010470001                                                                             
 1934    4824.514666372208  0.000010202961                                                                             
 1935    4824.592187752763  0.000012430000                                                                             
 1936    4824.592189104037  0.000012007485                                                                             
 1937    4827.273043099794  0.000017937205                                                                             
 1938    4827.439783150084  0.000002885691                                                                             
 1939    4827.439784097780  0.000003750051                                                                             
 1940    4827.547718102755  0.000001981310                                                                             
 1941    4830.501691953747  0.000003320009                                                                             
 1942    4830.501692108344  0.000009622079                                                                             
 1943    4830.528700027161  0.000011661739                                                                             
 1944    4830.528700484720  0.000012413752                                                                             
 1945    4831.848334308946  0.000002310012                                                                             
 1946    4831.848334361485  0.000002432100                                                                             
 1947    4831.865562211005  0.000001620009                                                                             
 1948    4831.865562254526  0.000001850025                                                                             
 1949    4831.871650497276  0.000032790000                                                                             
 1950    4831.871652964128  0.000033708051                                                                             
 1951    4835.109333774710  0.000005450002                                                                             
 1952    4835.109335093977  0.000005476883                                                                             
 1953    4835.900728375308  0.000001880159                                                                             
 1954    4835.900728407247  0.000001900090                                                                             
 1955    4836.004061244983  0.000002300005                                                                             
 1956    4836.004061420425  0.000004224737                                                                             
 1957    4837.063069833920  0.000017950000                                                                             
 1958    4837.063076330553  0.000017955623                                                                             
 1959    4837.446288586298  0.000009030000                                                                             
 1960    4837.446292818706  0.000006233686                                                                             
 1961    4837.622625358490  0.000117790009                                                                             
 1962    4837.622673426589  0.000121125452                                                                             
 1963    4838.210962089796  0.000002100005                                                                             
 1964    4838.654230908808  0.000003900005                                                                             
 1965    4838.654231237462  0.000004231002                                                                             
 1966    4838.782197294294  0.000009450001                                                                             
 1967    4838.782197835530  0.000007907126                                                                             
 1968    4839.198046431385  0.000002920047                                                                             
 1969    4840.304168294227  0.000015430001                                                                             
 1970    4840.304169710160  0.000015139715                                                                             
 1971    4840.795389855270  0.000003537138                                                                             
 1972    4840.795399143956  0.000004310000                                                                             
 1973    4842.908818106791  0.000004320003                                                                             
 1974    4842.908822728360  0.000029302407                                                                             
 1975    4843.050555662410  0.000045460007                                                                             
 1976    4843.050563280521  0.000046271957                                                                             
 1977    4843.639043869660  0.000006870087                                                                             
 1978    4843.639044165026  0.000006879087                                                                             
 1979    4844.877745164310  0.000004880003                                                                             
 1980    4845.752615903046  0.000002680010                                                                             
 1981    4845.752619704591  0.000007592319                                                                             
 1982    4845.763960338882  0.000000890077                                                                             
 1983    4845.763960361406  0.000002760016                                                                             
 1984    4845.778661186918  0.000015099443                                                                             
 1985    4845.778661663674  0.000030647410                                                                             
 1986    4845.822400272781  0.000006420139                                                                             
 1987    4845.833331036854  0.000042536742                                                                             
 1988    4846.157067596832  0.000003480004                                                                             
 1989    4852.627232278583  0.000003550000                                                                             
 1990    4852.731677067265  0.000002630001                                                                             
 1991    4852.731677206343  0.000002492013                                                                             
 1992    4852.846503472650  0.000003390014                                                                             
 1993    4853.105603963581  0.000003520001                                                                             
 1994    4853.105604081430  0.000003581403                                                                             
 1995    4853.110136692061  0.000002180001                                                                             
 1996    4853.110136820263  0.000003013257                                                                             
 1997    4853.585078354907  0.000004680000                                                                             
 1998    4853.707375633727  0.000016720006                                                                             
 1999    4853.707382430774  0.000025620923                                                                             
 2000    4853.836689616855  0.000006582775                                                                             
 2001    4854.121486197305  0.000005220001                                                                             
 2002    4854.121486398752  0.000002059734                                                                             
 2003    4854.298330719334  0.000002520928                                                                             
 2004    4854.298330733911  0.000001740001                                                                             
 2005    4855.821231471710  0.000003240310                                                                             
 2006    4856.032091329153  0.000005370024                                                                             
 2007    4856.032091352569  0.000004757937                                                                             
 2008    4856.231558284713  0.000005000098                                                                             
 2009    4859.184391542512  0.000004340001                                                                             
 2010    4859.231022414929  0.000007519513                                                                             
 2011    4859.231031982816  0.000046503359                                                                             
 2012    4859.234516207753  0.000038672883                                                                             
 2013    4859.547163841360  0.000006190000                                                                             
 2014    4859.547165099309  0.000008498086                                                                             
 2015    4859.561366441522  0.000008660000                                                                             
 2016    4859.561369219173  0.000013498634                                                                             
 2017    4859.694818953666  0.000032990312                                                                             
 2018    4859.694844090451  0.000013200736                                                                             
 2019    4862.482113409088  0.000002310007                                                                             
 2020    4862.482113446259  0.000002260002                                                                             
 2021    4867.344843419697  0.000002700258                                                                             
 2022    4867.344843846249  0.000002220021                                                                             
 2023    4876.829458204992  0.000012660556                                                                             
 2024    4876.829461281367  0.000007635942                                                                             
 2025    4877.658021400539  0.000005210033                                                                             
 2026    4877.658022060185  0.000004381046                                                                             
 2027    4877.788474817480  0.000003630109                                                                             
 2028    4877.788474884763  0.000003751994                                                                             
 2029    4881.473779497983  0.000002360006                                                                             
 2030    4883.733687022625  0.000001980034                                                                             
 2031    4883.733688168351  0.000001949651                                                                             
 2032    4885.624855528888  0.000002460528                                                                             
 2033    4885.624856318002  0.000003795283                                                                             
 2034    4885.975671443681  0.000003940099                                                                             
 2035    4885.975671846692  0.000001688098                                                                             
 2036    4886.966801681914  0.000002470002                                                                             
 2037    4886.966801763299  0.000002362120                                                                             
 2038    4887.159467494394  0.000009230000                                                                             
 2039    4887.159467786805  0.000006114312                                                                             
 2040    4887.163869919176  0.000007380000                                                                             
 2041    4887.163870219865  0.000006417462                                                                             
 2042    4887.877907716516  0.000002568985                                                                             
 2043    4887.877909149353  0.000004096648                                                                             
 2044    4889.152473653553  0.000003120069                                                                             
 2045    4889.152473735267  0.000002112376                                                                             
 2046    4889.259595218799  0.000001980102                                                                             
 2047    4889.356109765678  0.000009753605                                                                             
 2048    4889.356110676986  0.000012492462                                                                             
 2049    4889.867791100693  0.000005450000                                                                             
 2050    4890.079823194736  0.000012107621                                                                             
 2051    4890.079824928229  0.000016776356                                                                             
 2052    4890.279823943239  0.000011220000                                                                             
 2053    4890.827694264040  0.000007480003                                                                             
 2054    4890.850841164441  0.000031570272                                                                             
 2055    4890.851025649956  0.000023830378                                                                             
 2056    4891.523183123330  0.000083090038                                                                             
 2057    4891.523185383202  0.000060080026                                                                             
 2058    4893.464495322469  0.000002830014                                                                             
 2059    4893.464495429447  0.000003471443                                                                             
 2060    4894.297293681523  0.000001570009                                                                             
 2061    4894.297293750724  0.000005270951                                                                             
 2062    4897.744118778665  0.000010330001                                                                             
 2063    4897.744123090264  0.000007793614                                                                             
 2064    4897.748700315160  0.000006840001                                                                             
 2065    4897.748741277998  0.000003755165                                                                             
 2066    4899.223344498049  0.000003520015                                                                             
 2067    4899.223345217481  0.000006209582                                                                             
 2068    4901.279829692659  0.000004473585                                                                             
 2069    4901.438000395691  0.000004210000                                                                             
 2070    4901.438001042843  0.000004378779                                                                             
 2071    4901.726873185161  0.000003130019                                                                             
 2072    4902.320593054371  0.000002270001                                                                             
 2073    4902.320593730698  0.000011800780                                                                             
 2074    4902.560113284868  0.000009824486                                                                             
 2075    4902.560113655761  0.000010743349                                                                             
 2076    4905.338049587287  0.000003740001                                                                             
 2077    4905.338049614213  0.000003980001                                                                             
 2078    4905.607982574377  0.000010867789                                                                             
 2079    4905.607983870811  0.000011454018                                                                             
 2080    4906.433206366180  0.000004540000                                                                             
 2081    4906.433206507519  0.000005080990                                                                             
 2082    4906.539999932201  0.000016613728                                                                             
 2083    4906.540003272573  0.000016195081                                                                             
 2084    4906.702889612074  0.000002470074                                                                             
 2085    4906.915597900310  0.000002600018                                                                             
 2086    4906.915600225826  0.000025418459                                                                             
 2087    4909.895449476625  0.000002960011                                                                             
 2088    4909.895452084768  0.000009868658                                                                             
 2089    4910.459489474074  0.000004548092                                                                             
 2090    4910.459492584760  0.000008536655                                                                             
 2091    4910.547299778234  0.000006690000                                                                             
 2092    4910.705296219693  0.000013775685                                                                             
 2093    4910.716325448207  0.000005225757                                                                             
 2094    4910.764010544855  0.000005100006                                                                             
 2095    4910.824227250362  0.000009780001                                                                             
 2096    4910.824228231504  0.000009434936                                                                             
 2097    4911.205417320537  0.000002720001                                                                             
 2098    4911.205417365122  0.000002620006                                                                             
 2099    4911.568224726532  0.000009270000                                                                             
 2100    4911.839034837467  0.000003410124                                                                             
 2101    4911.839035716528  0.000003427281                                                                             
 2102    4911.918123084238  0.000002370025                                                                             
 2103    4911.918124208774  0.000010050379                                                                             
 2104    4912.110668928330  0.000012220000                                                                             
 2105    4912.110670049293  0.000019021185                                                                             
 2106    4912.262488701801  0.000002770003                                                                             
 2107    4912.262491129291  0.000004582792                                                                             
 2108    4912.642801200890  0.000006976029                                                                             
 2109    4912.938712882779  0.000003950052                                                                             
 2110    4912.938714257515  0.000004143684                                                                             
 2111    4913.080283480882  0.000004340001                                                                             
 2112    4913.080286767662  0.000006153405                                                                             
 2113    4918.777972602285  0.000091450009                                                                             
 2114    4918.777981145245  0.000087670019                                                                             
 2115    4918.930007124841  0.000014850105                                                                             
 2116    4918.930007198835  0.000015130331                                                                             
 2117    4922.865371090244  0.000013490004                                                                             
 2118    4922.865371416357  0.000017922519                                                                             
 2119    4923.018787300703  0.000016262345                                                                             
 2120    4923.019148916337  0.000063030047                                                                             
 2121    4924.407226821724  0.000010540001                                                                             
 2122    4924.407228046864  0.000012298684                                                                             
 2123    4927.298278867625  0.000003050001                                                                             
 2124    4927.298279088644  0.000004194772                                                                             
 2125    4927.476762369682  0.000018601946                                                                             
 2126    4927.476765948422  0.000020142267                                                                             
 2127    4928.846491134400  0.000008950000                                                                             
 2128    4928.846492116389  0.000009596607                                                                             
 2129    4929.098391248691  0.000002640081                                                                             
 2130    4929.098391563617  0.000002007120                                                                             
 2131    4932.375271046822  0.000020330003                                                                             
 2132    4932.375273299993  0.000012321483                                                                             
 2133    4932.505934735298  0.000010253214                                                                             
 2134    4932.505938782678  0.000011460699                                                                             
 2135    4935.168843209758  0.000017730964                                                                             
 2136    4935.383122480788  0.000003760000                                                                             
 2137    4935.383122609294  0.000003391479                                                                             
 2138    4935.501051639046  0.000009450000                                                                             
 2139    4936.219133407597  0.000001670128                                                                             
 2140    4936.219133578194  0.000002727354                                                                             
 2141    4936.550892690599  0.000019549064                                                                             
 2142    4936.569456861933  0.000016563371                                                                             
 2143    4939.010713708944  0.000002370081                                                                             
 2144    4939.010713924840  0.000002398381                                                                             
 2145    4939.514113812066  0.000013890001                                                                             
 2146    4939.514115458248  0.000015860909                                                                             
 2147    4948.245463934280  0.000094550001                                                                             
 2148    4948.245464773401  0.000094313394                                                                             
 2149    4948.252246820428  0.000074780001                                                                             
 2150    4948.252511735954  0.000034694317                                                                             
 2151    4949.935872211250  0.000001085475                                                                             
 2152    4950.108755167746  0.000003190021                                                                             
 2153    4950.467547653899  0.000001490000                                                                             
 2154    4953.126725078582  0.000003010002                                                                             
 2155    4953.126725101164  0.000002430002                                                                             
 2156    4955.184865400310  0.000002690126                                                                             
 2157    4955.184866315552  0.000010618211                                                                             
 2158    4955.233439204505  0.000004380016                                                                             
 2159    4955.233488765221  0.000003922803                                                                             
 2160    4956.682101400057  0.000003050002                                                                             
 2161    4956.682101487591  0.000006140815                                                                             
 2162    4958.219379234666  0.000009400000                                                                             
 2163    4958.219379406478  0.000012131649                                                                             
 2164    4958.802429922026  0.000001270011                                                                             
 2165    4958.802431051594  0.000001718041                                                                             
 2166    4959.154249470635  0.000006160004                                                                             
 2167    4962.487826341541  0.000047210000                                                                             
 2168    4962.487833822562  0.000049751453                                                                             
 2169    4963.612445601527  0.000013780003                                                                             
 2170    4963.612447395656  0.000006522390                                                                             
 2171    4963.828175609690  0.000015304357                                                                             
 2172    4963.828179932601  0.000025492923                                                                             
 2173    4963.951230431901  0.000010920001                                                                             
 2174    4963.987866693645  0.000003510045                                                                             
 2175    4963.987866856864  0.000003505710                                                                             
 2176    4964.455413541811  0.000005300000                                                                             
 2177    4964.458395865879  0.000002810000                                                                             
 2178    4964.501480811517  0.000003540419                                                                             
 2179    4964.501481219724  0.000005295132                                                                             
 2180    4965.020507705523  0.000002905262                                                                             
 2181    4965.020511421987  0.000005031713                                                                             
 2182    4965.175434972100  0.000003590002                                                                             
 2183    4965.175435853190  0.000009393217                                                                             
 2184    4965.206664596980  0.000014700139                                                                             
 2185    4965.206664764283  0.000018695341                                                                             
 2186    4965.465501421461  0.000003320000                                                                             
 2187    4965.956470090125  0.000004710000                                                                             
 2188    4965.956470912292  0.000005224328                                                                             
 2189    4966.496559860422  0.000004192614                                                                             
 2190    4966.640877559563  0.000002807585                                                                             
 2191    4966.715423853618  0.000002741572                                                                             
 2192    4966.715425547059  0.000003783438                                                                             
 2193    4966.759508356939  0.000002475476                                                                             
 2194    4967.954337546439  0.000013211157                                                                             
 2195    4967.995084519825  0.000010400001                                                                             
 2196    4968.095010072088  0.000015540965                                                                             
 2197    4968.095014003864  0.000016002513                                                                             
 2198    4969.476019793948  0.000005370016                                                                             
 2199    4969.476021444296  0.000004993826                                                                             
 2200    4969.873939725885  0.000016090613                                                                             
 2201    4969.873945176804  0.000013484223                                                                             
 2202    4972.753204425180  0.000007040000                                                                             
 2203    4972.753204791011  0.000004989545                                                                             
 2204    4972.784821018474  0.000004450000                                                                             
 2205    4972.784821087605  0.000004054949                                                                             
 2206    4972.959250744227  0.000003390000                                                                             
 2207    4972.959252118871  0.000003940005                                                                             
 2208    4973.497704289038  0.000013976018                                                                             
 2209    4973.497706841278  0.000024841983                                                                             
 2210    4973.499803822063  0.000021019011                                                                             
 2211    4973.499807943398  0.000016923938                                                                             
 2212    4976.865065925508  0.000003390005                                                                             
 2213    4976.865071661836  0.000008425794                                                                             
 2214    4976.909784285991  0.000004170003                                                                             
 2215    4976.909787427132  0.000005272527                                                                             
 2216    4978.336182048694  0.000009913907                                                                             
 2217    4978.336182216141  0.000020165799                                                                             
 2218    4978.412533949210  0.000069860006                                                                             
 2219    4978.412597635885  0.000044457937                                                                             
 2220    4978.424103192136  0.000005449175                                                                             
 2221    4978.424104953217  0.000006302508                                                                             
 2222    4978.590825696866  0.000003212435                                                                             
 2223    4978.590825934407  0.000003189222                                                                             
 2224    4978.766497071178  0.000002470059                                                                             
 2225    4978.766497110933  0.000001960038                                                                             
 2226    4979.002120390743  0.000011770001                                                                             
 2227    4979.002121094532  0.000011306830                                                                             
 2228    4979.060853955962  0.000002470000                                                                             
 2229    4979.060855522760  0.000014269985                                                                             
 2230    4979.779860870205  0.000004300810                                                                             
 2231    4979.780764267512  0.000015670286                                                                             
 2232    4979.796332317414  0.000011780122                                                                             
 2233    4979.796333187670  0.000014340836                                                                             
 2234    4979.857568695673  0.000013230000                                                                             
 2235    4979.857568878879  0.000015831264                                                                             
 2236    4980.928751883288  0.000009720000                                                                             
 2237    4981.416473310635  0.000010620000                                                                             
 2238    4981.416475578995  0.000010523540                                                                             
 2239    4981.421812681672  0.000008260000                                                                             
 2240    4981.737307286731  0.000003120003                                                                             
 2241    4981.869928220742  0.000006920000                                                                             
 2242    4981.869928361574  0.000006820734                                                                             
 2243    4982.222624093395  0.000004920001                                                                             
 2244    4983.431256486671  0.000002890132                                                                             
 2245    4983.431256562400  0.000002621909                                                                             
 2246    4983.634252510269  0.000004827348                                                                             
 2247    4983.634253263072  0.000005369932                                                                             
 2248    4984.068408967486  0.000003410000                                                                             
 2249    4984.068413054251  0.000009707253                                                                             
 2250    4987.757312262768  0.000014820963                                                                             
 2251    4987.757323270051  0.000033912011                                                                             
 2252    4988.071956244462  0.000001960147                                                                             
 2253    4988.071956390591  0.000001742894                                                                             
 2254    4988.957187380986  0.000003030003                                                                             
 2255    4988.957187748937  0.000003890619                                                                             
 2256    4989.276704044069  0.000024809839                                                                             
 2257    4989.284694193396  0.000028220337                                                                             
 2258    4989.375148955718  0.000029040923                                                                             
 2259    4989.376421148067  0.000007703973                                                                             
 2260    4989.668417216610  0.000039791806                                                                             
 2261    4989.668499166888  0.000009918864                                                                             
 2262    4989.758700877336  0.000015853380                                                                             
 2263    4989.758701325149  0.000014859277                                                                             
 2264    4990.614335442808  0.000020870000                                                                             
 2265    4990.614337353891  0.000021068697                                                                             
 2266    4991.018828365388  0.000003520010                                                                             
 2267    4991.018828553541  0.000002946797                                                                             
 2268    4991.990312195878  0.000047160045                                                                             
 2269    4991.990314357665  0.000058120016                                                                             
 2270    4992.266039451658  0.000002770000                                                                             
 2271    4992.266045774587  0.000019173942                                                                             
 2272    4992.416572520485  0.000006360000                                                                             
 2273    4992.416572799612  0.000006266278                                                                             
 2274    4992.449672193373  0.000003026038                                                                             
 2275    4992.449672354583  0.000003745344                                                                             
 2276    4992.460385114560  0.000009009861                                                                             
 2277    4992.461204492750  0.000003150000                                                                             
 2278    4993.120246247396  0.000012060000                                                                             
 2279    4993.120247840684  0.000005458380                                                                             
 2280    4993.255545217947  0.000009559630                                                                             
 2281    4993.255551944179  0.000012245510                                                                             
 2282    4993.590469973137  0.000006020000                                                                             
 2283    4993.590470888706  0.000006353431                                                                             
 2284    4996.042986380648  0.000023436685                                                                             
 2285    4996.042988167766  0.000037226975                                                                             
 2286    4996.085113167994  0.000026441281                                                                             
 2287    4996.092631388342  0.000029128025                                                                             
 2288    4996.799273247171  0.000003100006                                                                             
 2289    4996.799273530000  0.000002353483                                                                             
 2290    5001.024759617899  0.000007760115                                                                             
 2291    5001.024760001003  0.000006477959                                                                             
 2292    5002.433067847503  0.000002890001                                                                             
 2293    5002.570950400522  0.000005457309                                                                             
 2294    5002.570956991136  0.000055205944                                                                             
 2295    5002.576230549982  0.000012694645                                                                             
 2296    5002.576592824943  0.000022700065                                                                             
 2297    5002.576720254908  0.000007840585                                                                             
 2298    5002.576720652829  0.000003622859                                                                             
 2299    5002.764717999569  0.000004780914                                                                             
 2300    5002.764720768557  0.000003920889                                                                             
 2301    5003.139582169595  0.000003310003                                                                             
 2302    5003.139582279708  0.000004141209                                                                             
 2303    5003.168824326519  0.000034608449                                                                             
 2304    5003.219869202831  0.000004590000                                                                             
 2305    5003.742261844706  0.000003130001                                                                             
 2306    5003.794838898054  0.000040412935                                                                             
 2307    5003.814195064357  0.000012292611                                                                             
 2308    5003.814199087888  0.000026002012                                                                             
 2309    5004.066959265197  0.000002630003                                                                             
 2310    5004.066960240155  0.000003745947                                                                             
 2311    5004.833900117401  0.000001240003                                                                             
 2312    5004.833900750548  0.000002203278                                                                             
 2313    5005.663563874919  0.000004700005                                                                             
 2314    5005.663563939158  0.000003845749                                                                             
 2315    5008.575211416738  0.000001520001                                                                             
 2316    5008.575211472129  0.000001573719                                                                             
 2317    5010.507857930159  0.000000980195                                                                             
 2318    5010.507869369083  0.000001290006                                                                             
 2319    5010.520833371455  0.000002825520                                                                             
 2320    5010.520834518969  0.000005510915                                                                             
 2321    5012.787985409921  0.000001950003                                                                             
 2322    5012.787985436061  0.000002280004                                                                             
 2323    5013.345507580126  0.000001700001                                                                             
 2324    5013.345507719992  0.000001822773                                                                             
 2325    5014.192575054682  0.000002300006                                                                             
 2326    5015.818910491152  0.000047010015                                                                             
 2327    5015.819026328290  0.000062700279                                                                             
 2328    5017.437498973787  0.000002310001                                                                             
 2329    5017.437498993515  0.000002110092                                                                             
 2330    5017.465637004282  0.000002220013                                                                             
 2331    5017.465641043043  0.000012677575                                                                             
 2332    5018.468636273917  0.000004760002                                                                             
 2333    5018.468636511305  0.000003845273                                                                             
 2334    5023.130552880037  0.000003980001                                                                             
 2335    5023.130553151760  0.000004240630                                                                             
 2336    5023.147469712629  0.000004930001                                                                             
 2337    5023.147470001452  0.000003673647                                                                             
 2338    5025.978778206159  0.000058980034                                                                             
 2339    5025.980526706418  0.000050970048                                                                             
 2340    5025.980527228031  0.000051752450                                                                             
 2341    5025.993551977460  0.000046940050                                                                             
 2342    5026.277710767531  0.000007690001                                                                             
 2343    5026.277711185360  0.000007195682                                                                             
 2344    5026.533851041700  0.000003880014                                                                             
 2345    5026.533855851339  0.000011345413                                                                             
 2346    5026.772774269114  0.000001720001                                                                             
 2347    5026.871999117040  0.000003340000                                                                             
 2348    5026.872001319572  0.000002629373                                                                             
 2349    5026.981130751882  0.000003170044                                                                             
 2350    5028.055532916290  0.000004780000                                                                             
 2351    5028.055533449367  0.000004184331                                                                             
 2352    5032.826258102948  0.000037201787                                                                             
 2353    5032.826261736390  0.000042581635                                                                             
 2354    5033.641268518857  0.000005140001                                                                             
 2355    5033.641268842226  0.000008865078                                                                             
 2356    5033.702136585352  0.000046470069                                                                             
 2357    5033.702149533329  0.000054180060                                                                             
 2358    5033.758834132595  0.000005286719                                                                             
 2359    5033.758843395934  0.000012842200                                                                             
 2360    5034.115228727203  0.000004953237                                                                             
 2361    5034.115229915911  0.000005390001                                                                             
 2362    5034.287655760592  0.000001770014                                                                             
 2363    5034.287655949960  0.000001502740                                                                             
 2364    5034.660863231897  0.000020710000                                                                             
 2365    5034.660865569897  0.000033729461                                                                             
 2366    5034.858602898783  0.000072420017                                                                             
 2367    5034.858603260828  0.000080700927                                                                             
 2368    5034.928507654288  0.000010812893                                                                             
 2369    5034.929456512857  0.000011452014                                                                             
 2370    5034.942774954461  0.000007390006                                                                             
 2371    5034.942776099014  0.000011240195                                                                             
 2372    5035.679331516562  0.000002010001                                                                             
 2373    5035.679331659302  0.000001493354                                                                             
 2374    5035.705452900577  0.000010450000                                                                             
 2375    5035.705454946996  0.000003711390                                                                             
 2376    5036.526116065121  0.000002670000                                                                             
 2377    5036.526116329096  0.000002052049                                                                             
 2378    5036.653327858956  0.000014500997                                                                             
 2379    5036.655358223055  0.000003080237                                                                             
 2380    5036.680179444304  0.000027440008                                                                             
 2381    5036.680179768970  0.000029789112                                                                             
 2382    5037.029135019472  0.000006337100                                                                             
 2383    5037.029138425938  0.000007665311                                                                             
 2384    5040.249600398323  0.000030330000                                                                             
 2385    5040.249603978036  0.000031313938                                                                             
 2386    5040.402282680843  0.000007470000                                                                             
 2387    5040.402284621937  0.000024633486                                                                             
 2388    5042.791173738355  0.000011140000                                                                             
 2389    5043.171595833825  0.000002470000                                                                             
 2390    5043.171598051882  0.000017250858                                                                             
 2391    5043.416420370225  0.000002830001                                                                             
 2392    5044.693208769132  0.000002660005                                                                             
 2393    5044.693211084262  0.000002987387                                                                             
 2394    5046.353583136902  0.000008130000                                                                             
 2395    5046.353583634321  0.000007622240                                                                             
 2396    5047.831512354142  0.000042270005                                                                             
 2397    5047.831512730407  0.000044737579                                                                             
 2398    5047.831533387902  0.000052636807                                                                             
 2399    5047.831534638303  0.000052798588                                                                             
 2400    5048.215995801308  0.000010234316                                                                             
 2401    5048.215996036790  0.000012481603                                                                             
 2402    5048.389276190220  0.000013100000                                                                             
 2403    5048.389282380476  0.000007715545                                                                             
 2404    5051.538851969344  0.000016120751                                                                             
 2405    5051.538853245833  0.000018191539                                                                             
 2406    5052.030281537710  0.000006560024                                                                             
 2407    5052.030288181486  0.000010322831                                                                             
 2408    5052.039883057091  0.000006810005                                                                             
 2409    5052.039886693105  0.000006722001                                                                             
 2410    5052.123674244771  0.000056795329                                                                             
 2411    5052.123910549615  0.000056167229                                                                             
 2412    5052.197077680285  0.000010310005                                                                             
 2413    5052.297155955055  0.000004739919                                                                             
 2414    5052.297159304275  0.000006345581                                                                             
 2415    5052.407195030800  0.000002619202                                                                             
 2416    5053.262633164958  0.000006560004                                                                             
 2417    5053.262635308078  0.000003760012                                                                             
 2418    5053.472967111547  0.000004440000                                                                             
 2419    5053.472968300557  0.000008191276                                                                             
 2420    5053.564575796282  0.000012410001                                                                             
 2421    5053.564579748486  0.000015811933                                                                             
 2422    5053.646041862228  0.000006355898                                                                             
 2423    5053.646050553903  0.000011153941                                                                             
 2424    5053.769337462968  0.000005120000                                                                             
 2425    5053.769338135657  0.000005211829                                                                             
 2426    5055.190751248929  0.000012550001                                                                             
 2427    5055.190752677651  0.000006810702                                                                             
 2428    5055.320999043008  0.000002390001                                                                             
 2429    5055.321001221116  0.000015780246                                                                             
 2430    5055.980764186533  0.000005260017                                                                             
 2431    5055.980764223430  0.000010190008                                                                             
 2432    5057.614964443542  0.000005021163                                                                             
 2433    5057.614965044988  0.000006915263                                                                             
 2434    5057.700921129715  0.000023804993                                                                             
 2435    5057.702962884592  0.000019330656                                                                             
 2436    5057.905575475212  0.000004180026                                                                             
 2437    5057.905578753753  0.000006168464                                                                             
 2438    5058.033248631231  0.000004563750                                                                             
 2439    5058.033249160884  0.000005587379                                                                             
 2440    5059.141015308276  0.000008460000                                                                             
 2441    5059.141016129728  0.000004767222                                                                             
 2442    5059.294845363595  0.000000643036                                                                             
 2443    5059.363030735937  0.000002390154                                                                             
 2444    5059.363031144915  0.000004238928                                                                             
 2445    5059.436798505561  0.000018067819                                                                             
 2446    5059.444729771506  0.000016924407                                                                             
 2447    5059.474852940242  0.000002620001                                                                             
 2448    5059.475114081508  0.000003510835                                                                             
 2449    5060.868596929241  0.000010747841                                                                             
 2450    5060.868602472077  0.000012729510                                                                             
 2451    5061.147824248033  0.000017920005                                                                             
 2452    5061.147826362793  0.000018209783                                                                             
 2453    5061.596118592960  0.000002410097                                                                             
 2454    5061.596120853067  0.000009182708                                                                             
 2455    5062.910893878738  0.000027920003                                                                             
 2456    5062.910898381456  0.000029161971                                                                             
 2457    5066.032278160897  0.000007120000                                                                             
 2458    5066.032278271693  0.000006960723                                                                             
 2459    5066.802854093110  0.000011450004                                                                             
 2460    5066.802854979588  0.000014787414                                                                             
 2461    5066.818813988371  0.000004071568                                                                             
 2462    5066.901213718024  0.000006840022                                                                             
 2463    5066.941082591544  0.000008680000                                                                             
 2464    5066.941084039014  0.000004531678                                                                             
 2465    5067.342101842584  0.000006458897                                                                             
 2466    5067.342105732148  0.000008144477                                                                             
 2467    5067.587757735341  0.000002640000                                                                             
 2468    5067.928899842356  0.000004390014                                                                             
 2469    5068.242712193909  0.000002450027                                                                             
 2470    5068.300538535827  0.000056190000                                                                             
 2471    5068.300545086498  0.000058918685                                                                             
 2472    5068.394621813637  0.000012331840                                                                             
 2473    5068.394625654352  0.000013524807                                                                             
 2474    5068.416432956307  0.000024927433                                                                             
 2475    5068.416445242978  0.000011940005                                                                             
 2476    5068.803654652031  0.000002223377                                                                             
 2477    5069.971564376739  0.000001190030                                                                             
 2478    5072.350219591369  0.000030215257                                                                             
 2479    5072.450194604248  0.000004300007                                                                             
 2480    5072.489376085801  0.000018160547                                                                             
 2481    5072.489379238797  0.000019080256                                                                             
 2482    5073.005825235005  0.000001770666                                                                             
 2483    5073.005825310773  0.000002332802                                                                             
 2484    5073.815585103974  0.000013480020                                                                             
 2485    5073.815585829671  0.000010123084                                                                             
 2486    5076.100453745062  0.000003540093                                                                             
 2487    5076.100453915817  0.000002989960                                                                             
 2488    5080.468119037225  0.000004440008                                                                             
 2489    5080.707023427348  0.000002470000                                                                             
 2490    5081.072806609154  0.000005120016                                                                             
 2491    5081.388992095724  0.000004860000                                                                             
 2492    5081.388993070585  0.000006269376                                                                             
 2493    5086.633622324643  0.000002170098                                                                             
 2494    5086.633622331155  0.000002170091                                                                             
 2495    5086.742209527707  0.000005040001                                                                             
 2496    5086.861640659564  0.000003280000                                                                             
 2497    5086.861643753854  0.000004590342                                                                             
 2498    5086.913899161362  0.000001937364                                                                             
 2499    5089.916366693837  0.000016580002                                                                             
 2500    5089.916367555767  0.000017110472                                                                             
 2501    5089.939847483370  0.000007873664                                                                             
 2502    5089.939849439576  0.000017984112                                                                             
 2503    5094.859184170347  0.000001750245                                                                             
 2504    5096.959004209259  0.000030433256                                                                             
 2505    5096.959005917097  0.000033988512                                                                             
 2506    5096.970186472638  0.000022066493                                                                             
 2507    5096.970188742297  0.000017374925                                                                             
 2508    5096.997723309260  0.000001460000                                                                             
 2509    5096.997724298233  0.000001841350                                                                             
 2510    5097.845437707019  0.000005067769                                                                             
 2511    5097.845438383856  0.000008867672                                                                             
 2512    5098.454879162313  0.000009270012                                                                             
 2513    5099.307408851436  0.000003027414                                                                             
 2514    5100.327736602684  0.000001530005                                                                             
 2515    5100.327736825529  0.000001711725                                                                             
 2516    5100.331207645661  0.000001930246                                                                             
 2517    5100.331207753791  0.000001405176                                                                             
 2518    5101.120721744488  0.000025640000                                                                             
 2519    5101.120722583953  0.000025730328                                                                             
 2520    5101.215861261767  0.000014728327                                                                             
 2521    5101.216127717608  0.000032577293                                                                             
 2522    5102.386722838942  0.000006330014                                                                             
 2523    5102.394679714561  0.000001396317                                                                             
 2524    5102.483404167649  0.000002760000                                                                             
 2525    5102.483406478847  0.000002925586                                                                             
 2526    5102.687729540196  0.000008230012                                                                             
 2527    5102.687729659236  0.000008960579                                                                             
 2528    5103.332500167779  0.000006810001                                                                             
 2529    5103.332500287099  0.000007190713                                                                             
 2530    5103.904042426235  0.000004050001                                                                             
 2531    5103.904043236752  0.000001574002                                                                             
 2532    5104.890353385919  0.000002908911                                                                             
 2533    5104.890359193218  0.000011287582                                                                             
 2534    5104.909486135519  0.000017382767                                                                             
 2535    5104.924085756303  0.000022048675                                                                             
 2536    5106.376664948357  0.000005230060                                                                             
 2537    5106.376665988746  0.000005826457                                                                             
 2538    5107.345727645044  0.000016986891                                                                             
 2539    5107.473594518249  0.000080930000                                                                             
 2540    5107.473602932461  0.000075776502                                                                             
 2541    5107.517999132217  0.000003073407                                                                             
 2542    5112.459183928821  0.000003980001                                                                             
 2543    5112.459184018649  0.000002601923                                                                             
 2544    5114.322495677296  0.000006180000                                                                             
 2545    5114.322497076129  0.000006020053                                                                             
 2546    5115.000262133156  0.000003330053                                                                             
 2547    5115.000262435039  0.000002630026                                                                             
 2548    5115.115263580852  0.000006585509                                                                             
 2549    5115.115264802891  0.000007171116                                                                             
 2550    5115.296046001359  0.000006460332                                                                             
 2551    5115.296052914733  0.000012508342                                                                             
 2552    5115.458231691156  0.000010114809                                                                             
 2553    5115.458234517131  0.000011613790                                                                             
 2554    5115.476012246088  0.000004710000                                                                             
 2555    5115.476019035233  0.000028672640                                                                             
 2556    5115.639189862489  0.000006420009                                                                             
 2557    5115.639190495758  0.000005812121                                                                             
 2558    5117.154885525760  0.000008400000                                                                             
 2559    5117.154889827721  0.000011680923                                                                             
 2560    5117.244491887076  0.000004380000                                                                             
 2561    5117.244492748660  0.000005575857                                                                             
 2562    5119.872381227705  0.000007237083                                                                             
 2563    5120.114516510944  0.000003520007                                                                             
 2564    5120.114517858215  0.000004434820                                                                             
 2565    5120.280863517738  0.000006070001                                                                             
 2566    5121.089923453009  0.000002570007                                                                             
 2567    5121.089926263295  0.000008560852                                                                             
 2568    5121.112045531321  0.000012240030                                                                             
 2569    5121.112046835493  0.000012033057                                                                             
 2570    5121.184156887802  0.000001850012                                                                             
 2571    5121.184157022205  0.000002422067                                                                             
 2572    5121.899773137818  0.000034650282                                                                             
 2573    5121.899773988419  0.000048100098                                                                             
 2574    5122.667259176216  0.000002610017                                                                             
 2575    5122.667261702552  0.000011739301                                                                             
 2576    5123.455530808535  0.000007232527                                                                             
 2577    5123.455532134521  0.000008610261                                                                             
 2578    5123.625284932296  0.000002890007                                                                             
 2579    5123.625287906030  0.000004264542                                                                             
 2580    5123.629181389563  0.000007250026                                                                             
 2581    5123.957708133048  0.000002080000                                                                             
 2582    5123.957709076769  0.000010737784                                                                             
 2583    5123.973555249410  0.000009610001                                                                             
 2584    5123.973555610146  0.000009388525                                                                             
 2585    5124.238798340675  0.000009180001                                                                             
 2586    5124.279142129177  0.000003130000                                                                             
 2587    5124.279143699405  0.000006065094                                                                             
 2588    5124.402199724882  0.000003430024                                                                             
 2589    5124.402199746809  0.000003600015                                                                             
 2590    5124.660046124918  0.000005290004                                                                             
 2591    5124.660808069464  0.000019693599                                                                             
 2592    5124.705475057262  0.000008835163                                                                             
 2593    5124.705504710093  0.000008830001                                                                             
 2594    5125.735677436825  0.000002731120                                                                             
 2595    5125.735677602795  0.000003416725                                                                             
 2596    5127.200518828523  0.000012898379                                                                             
 2597    5127.200521062250  0.000031091988                                                                             
 2598    5127.203619041547  0.000012042277                                                                             
 2599    5127.335720119088  0.000004290027                                                                             
 2600    5127.592881393127  0.000003410004                                                                             
 2601    5127.592881690935  0.000003453060                                                                             
 2602    5127.613833871159  0.000003460002                                                                             
 2603    5127.613833914821  0.000003440003                                                                             
 2604    5128.225230627228  0.000019500001                                                                             
 2605    5128.225306291364  0.000002540002                                                                             
 2606    5128.423496112756  0.000008380000                                                                             
 2607    5128.423499351683  0.000009039420                                                                             
 2608    5128.645726414526  0.000003080010                                                                             
 2609    5128.645727390995  0.000002545307                                                                             
 2610    5128.967834295994  0.000004980110                                                                             
 2611    5128.967836985234  0.000008424398                                                                             
 2612    5129.180755150288  0.000013550004                                                                             
 2613    5129.180757722409  0.000013235778                                                                             
 2614    5129.531779238174  0.000003051318                                                                             
 2615    5129.531784700604  0.000003331457                                                                             
 2616    5129.890541145567  0.000002940000                                                                             
 2617    5130.387468562691  0.000004582029                                                                             
 2618    5130.387469337990  0.000005310604                                                                             
 2619    5130.661230145379  0.000007160024                                                                             
 2620    5130.661230251267  0.000006565023                                                                             
 2621    5130.909670130188  0.000004320006                                                                             
 2622    5130.909670262949  0.000004831041                                                                             
 2623    5130.994771156268  0.000003162814                                                                             
 2624    5130.994771737063  0.000004409357                                                                             
 2625    5131.859962735180  0.000019185848                                                                             
 2626    5131.969480729430  0.000038290392                                                                             
 2627    5131.975428377142  0.000014391504                                                                             
 2628    5132.092472259827  0.000006684305                                                                             
 2629    5132.092473054917  0.000007681774                                                                             
 2630    5132.341581497295  0.000004267580                                                                             
 2631    5132.341583136694  0.000005383277                                                                             
 2632    5132.694384746241  0.000003460827                                                                             
 2633    5132.694385350285  0.000004767949                                                                             
 2634    5133.792209054949  0.000002780001                                                                             
 2635    5133.792210149206  0.000009503892                                                                             
 2636    5133.845443588202  0.000002683633                                                                             
 2637    5133.861856996867  0.000010810003                                                                             
 2638    5133.929113589683  0.000003694791                                                                             
 2639    5133.929118827681  0.000005958352                                                                             
 2640    5133.943415026796  0.000002070113                                                                             
 2641    5133.943415119520  0.000002162344                                                                             
 2642    5134.044113773841  0.000003880097                                                                             
 2643    5134.904850362219  0.000002531979                                                                             
 2644    5134.904850861501  0.000003159811                                                                             
 2645    5135.377571695181  0.000003810000                                                                             
 2646    5135.377573991606  0.000002985132                                                                             
 2647    5135.956005265843  0.000009320014                                                                             
 2648    5135.956010308930  0.000005333809                                                                             
 2649    5136.215084213119  0.000001160010                                                                             
 2650    5136.215084331272  0.000001493463                                                                             
 2651    5137.644387973989  0.000001140016                                                                             
 2652    5138.267461025560  0.000002300006                                                                             
 2653    5138.267461122615  0.000002172307                                                                             
 2654    5138.471625007212  0.000003710046                                                                             
 2655    5138.471630043867  0.000036903585                                                                             
 2656    5138.615718241219  0.000010710000                                                                             
 2657    5138.615718461285  0.000010531900                                                                             
 2658    5139.165580018766  0.000047770202                                                                             
 2659    5139.165645394441  0.000058700149                                                                             
 2660    5139.709053539506  0.000003330002                                                                             
 2661    5140.274353823438  0.000008410000                                                                             
 2662    5140.274353935371  0.000007584152                                                                             
 2663    5141.140459292697  0.000006016875                                                                             
 2664    5141.439297193786  0.000002550139                                                                             
 2665    5141.439299932855  0.000004420457                                                                             
 2666    5141.627197711278  0.000003377121                                                                             
 2667    5141.853015218135  0.000004120001                                                                             
 2668    5141.853015248167  0.000003720005                                                                             
 2669    5141.891997656603  0.000009987367                                                                             
 2670    5141.892380941378  0.000012332089                                                                             
 2671    5141.904743112269  0.000014446787                                                                             
 2672    5141.904743504495  0.000014773930                                                                             
 2673    5142.174377388049  0.000002930002                                                                             
 2674    5142.679911771078  0.000002055542                                                                             
 2675    5142.679912340373  0.000002765864                                                                             
 2676    5143.218124025262  0.000002640001                                                                             
 2677    5143.998826521706  0.000010610000                                                                             
 2678    5143.998826532220  0.000008865562                                                                             
 2679    5144.283872983097  0.000008280002                                                                             
 2680    5144.283873064366  0.000007510684                                                                             
 2681    5145.674194547482  0.000004420001                                                                             
 2682    5145.674204324076  0.000010584724                                                                             
 2683    5145.704963185612  0.000009643609                                                                             
 2684    5145.708564452688  0.000004875922                                                                             
 2685    5147.222017434048  0.000005380002                                                                             
 2686    5147.222017617279  0.000004014989                                                                             
 2687    5147.306188941345  0.000003160006                                                                             
 2688    5147.306189038323  0.000003101614                                                                             
 2689    5149.350217916923  0.000036608021                                                                             
 2690    5149.350451699326  0.000056840001                                                                             
 2691    5149.623404695654  0.000038549964                                                                             
 2692    5149.623421097478  0.000023824302                                                                             
 2693    5150.021934896166  0.000003110003                                                                             
 2694    5150.186130728860  0.000010590001                                                                             
 2695    5150.186132791399  0.000010611598                                                                             
 2696    5150.287821581508  0.000006420006                                                                             
 2697    5152.281531135735  0.000003060001                                                                             
 2698    5152.281533786441  0.000004515427                                                                             
 2699    5152.465142691774  0.000004700044                                                                             
 2700    5152.465143519037  0.000005798303                                                                             
 2701    5154.505167405731  0.000007000000                                                                             
 2702    5154.505167625636  0.000006539798                                                                             
 2703    5154.678471203759  0.000031480024                                                                             
 2704    5154.678471986928  0.000026616002                                                                             
 2705    5154.917369498126  0.000010780003                                                                             
 2706    5154.917369811956  0.000014623078                                                                             
 2707    5154.926779397707  0.000006630012                                                                             
 2708    5154.926780943928  0.000006688319                                                                             
 2709    5155.058600882233  0.000006954672                                                                             
 2710    5155.058601989898  0.000008612532                                                                             
 2711    5158.820383473970  0.000002730000                                                                             
 2712    5158.820383936618  0.000003120322                                                                             
 2713    5159.349646641087  0.000001354466                                                                             
 2714    5159.349648486170  0.000002503766                                                                             
 2715    5160.256628184277  0.000002670010                                                                             
 2716    5160.357364759367  0.000001220000                                                                             
 2717    5160.357367643386  0.000001280041                                                                             
 2718    5160.624374805674  0.000006630001                                                                             
 2719    5160.624375789935  0.000005806754                                                                             
 2720    5160.724274318039  0.000001910080                                                                             
 2721    5160.724277726740  0.000010770725                                                                             
 2722    5162.692255538805  0.000003430001                                                                             
 2723    5162.692255655849  0.000002731832                                                                             
 2724    5162.892150166881  0.000045550050                                                                             
 2725    5162.892150440481  0.000059060026                                                                             
 2726    5163.248615828362  0.000001220219                                                                             
 2727    5163.248616707642  0.000005218205                                                                             
 2728    5163.300302128148  0.000007700000                                                                             
 2729    5163.550723589192  0.000006600001                                                                             
 2730    5163.550723992918  0.000006392528                                                                             
 2731    5163.718941429719  0.000008340000                                                                             
 2732    5167.463827823655  0.000002450007                                                                             
 2733    5167.463832492039  0.000005132811                                                                             
 2734    5168.020686253306  0.000002460022                                                                             
 2735    5168.020686314822  0.000002781809                                                                             
 2736    5168.208395867333  0.000014670001                                                                             
 2737    5168.208396155821  0.000023371940                                                                             
 2738    5170.349565490696  0.000004300000                                                                             
 2739    5170.880186668151  0.000004270003                                                                             
 2740    5170.880186796117  0.000003241555                                                                             
 2741    5171.218415949584  0.000013730012                                                                             
 2742    5172.761736589252  0.000004920000                                                                             
 2743    5172.761736969048  0.000004520072                                                                             
 2744    5173.793906401080  0.000002900928                                                                             
 2745    5173.793906942861  0.000003495941                                                                             
 2746    5174.691774302237  0.000015610000                                                                             
 2747    5174.691780828840  0.000022430971                                                                             
 2748    5174.696769377478  0.000011520925                                                                             
 2749    5174.697657154159  0.000014093220                                                                             
 2750    5175.106119582874  0.000001855603                                                                             
 2751    5175.106120118172  0.000001887432                                                                             
 2752    5175.140759683981  0.000029048826                                                                             
 2753    5175.140761216571  0.000030050057                                                                             
 2754    5178.019775374170  0.000002660001                                                                             
 2755    5178.019775846553  0.000003902175                                                                             
 2756    5179.456147735831  0.000029340005                                                                             
 2757    5179.456151747164  0.000030767472                                                                             
 2758    5179.745877906237  0.000004690054                                                                             
 2759    5179.745878044606  0.000004053360                                                                             
 2760    5180.139120301873  0.000006968549                                                                             
 2761    5180.139122710591  0.000008036722                                                                             
 2762    5182.114858368543  0.000003000001                                                                             
 2763    5182.114858959548  0.000001840545                                                                             
 2764    5182.928522767996  0.000002390015                                                                             
 2765    5182.928522829910  0.000002352168                                                                             
 2766    5182.967554341813  0.000007384763                                                                             
 2767    5182.967735831406  0.000022013321                                                                             
 2768    5183.929009855970  0.000004500000                                                                             
 2769    5183.929011153816  0.000004074650                                                                             
 2770    5184.493069769134  0.000002530000                                                                             
 2771    5184.493069840611  0.000002722015                                                                             
 2772    5185.286218064267  0.000001590001                                                                             
 2773    5185.286218079928  0.000001850001                                                                             
 2774    5185.303985783402  0.000001890001                                                                             
 2775    5185.303985804861  0.000001830001                                                                             
 2776    5185.348879780108  0.000013070007                                                                             
 2777    5186.427696899342  0.000021270440                                                                             
 2778    5186.427697087576  0.000023163529                                                                             
 2779    5186.612914894271  0.000031650045                                                                             
 2780    5186.612916628209  0.000037385271                                                                             
 2781    5186.797344877222  0.000021118152                                                                             
 2782    5186.797345953862  0.000019208264                                                                             
 2783    5186.898155582114  0.000002960045                                                                             
 2784    5186.898155831850  0.000005967573                                                                             
 2785    5187.959491983313  0.000006350000                                                                             
 2786    5187.959492953361  0.000006446666                                                                             
 2787    5188.012396655847  0.000006030276                                                                             
 2788    5188.012397666323  0.000005055513                                                                             
 2789    5188.191751131358  0.000017977106                                                                             
 2790    5188.191752687295  0.000038842981                                                                             
 2791    5188.191947242646  0.000020972551                                                                             
 2792    5188.203429119850  0.000004099548                                                                             
 2793    5190.421999708930  0.000022574398                                                                             
 2794    5190.422002729893  0.000049175303                                                                             
 2795    5190.529123388678  0.000013652066                                                                             
 2796    5190.529131158428  0.000012176257                                                                             
 2797    5191.037583309803  0.000004750006                                                                             
 2798    5191.037590842231  0.000011180618                                                                             
 2799    5191.041727480966  0.000008787333                                                                             
 2800    5191.123165897023  0.000013120018                                                                             
 2801    5192.127566002208  0.000002530076                                                                             
 2802    5192.127570836327  0.000031150825                                                                             
 2803    5192.258985850394  0.000033995533                                                                             
 2804    5192.258987419395  0.000031131144                                                                             
 2805    5192.465665301439  0.000003215745                                                                             
 2806    5192.465667636476  0.000004631465                                                                             
 2807    5194.677320619043  0.000005060008                                                                             
 2808    5194.677321402383  0.000012648505                                                                             
 2809    5194.753593940650  0.000029819705                                                                             
 2810    5194.754316107054  0.000025190034                                                                             
 2811    5194.779597682301  0.000039612053                                                                             
 2812    5195.073665595199  0.000017429331                                                                             
 2813    5195.073668269940  0.000035857156                                                                             
 2814    5195.260825792817  0.000008850000                                                                             
 2815    5196.159681769387  0.000010870000                                                                             
 2816    5196.159690184142  0.000008764383                                                                             
 2817    5196.877276692476  0.000007780000                                                                             
 2818    5196.877278022675  0.000007755898                                                                             
 2819    5196.910756203260  0.000002980009                                                                             
 2820    5196.910757214969  0.000006377167                                                                             
 2821    5198.361272973934  0.000023722744                                                                             
 2822    5198.367863078306  0.000022701992                                                                             
 2823    5200.097583396963  0.000006236987                                                                             
 2824    5200.097585447092  0.000007902805                                                                             
 2825    5200.119589306191  0.000016678828                                                                             
 2826    5200.119590258523  0.000014591484                                                                             
 2827    5202.045262034249  0.000013190001                                                                             
 2828    5202.045263084717  0.000012543686                                                                             
 2829    5205.994952531617  0.000005652206                                                                             
 2830    5205.994959921004  0.000006300002                                                                             
 2831    5207.275062868101  0.000012750006                                                                             
 2832    5207.275063582833  0.000010214028                                                                             
 2833    5207.564474987102  0.000008710000                                                                             
 2834    5207.564478036649  0.000009134290                                                                             
 2835    5207.648740028670  0.000019960001                                                                             
 2836    5207.648745348509  0.000020243089                                                                             
 2837    5208.465777793102  0.000014600032                                                                             
 2838    5208.465782301973  0.000019586585                                                                             
 2839    5208.473386557303  0.000021769705                                                                             
 2840    5208.474186075592  0.000033612953                                                                             
 2841    5208.864995958701  0.000002886063                                                                             
 2842    5208.864997906782  0.000003732722                                                                             
 2843    5209.058099518596  0.000017870000                                                                             
 2844    5209.058103800720  0.000018671115                                                                             
 2845    5209.532327966602  0.000008110002                                                                             
 2846    5209.532328013773  0.000009050022                                                                             
 2847    5209.548887984647  0.000006760002                                                                             
 2848    5209.548888037398  0.000007450692                                                                             
 2849    5210.874001474032  0.000002400011                                                                             
 2850    5210.874002504400  0.000002618910                                                                             
 2851    5211.216028915850  0.000001370007                                                                             
 2852    5211.216029371460  0.000001319938                                                                             
 2853    5213.026088674144  0.000007720003                                                                             
 2854    5213.026090249688  0.000007961436                                                                             
 2855    5213.127243930023  0.000004130002                                                                             
 2856    5213.127246670770  0.000020676840                                                                             
 2857    5214.435237412084  0.000016866463                                                                             
 2858    5214.435237664993  0.000034149290                                                                             
 2859    5214.564257253860  0.000005010001                                                                             
 2860    5214.587079941686  0.000058550017                                                                             
 2861    5214.587128376722  0.000060055976                                                                             
 2862    5216.236468797042  0.000019610274                                                                             
 2863    5216.236475636866  0.000066640076                                                                             
 2864    5216.312571788395  0.000012820105                                                                             
 2865    5216.312573038297  0.000012809167                                                                             
 2866    5217.245926052449  0.000002240107                                                                             
 2867    5217.245926242937  0.000005803454                                                                             
 2868    5217.717729313394  0.000005780002                                                                             
 2869    5217.717732247459  0.000016683974                                                                             
 2870    5217.723681556530  0.000011764574                                                                             
 2871    5217.723781646730  0.000006752262                                                                             
 2872    5217.975721722741  0.000006240390                                                                             
 2873    5217.975723604319  0.000006065577                                                                             
 2874    5217.989992363047  0.000034990033                                                                             
 2875    5217.990048774729  0.000043172879                                                                             
 2876    5218.605592766211  0.000016553594                                                                             
 2877    5218.647271453139  0.000023710004                                                                             
 2878    5218.670431874624  0.000044665697                                                                             
 2879    5218.730636894372  0.000042800002                                                                             
 2880    5218.730637138205  0.000042506252                                                                             
 2881    5219.074147908231  0.000002090078                                                                             
 2882    5219.074148467935  0.000001495627                                                                             
 2883    5219.213246418636  0.000004204038                                                                             
 2884    5219.213249159270  0.000005463775                                                                             
 2885    5219.468860073703  0.000004590000                                                                             
 2886    5219.468861974920  0.000008468419                                                                             
 2887    5220.079044947674  0.000009800001                                                                             
 2888    5220.079045260854  0.000007586579                                                                             
 2889    5220.153829909975  0.000008770006                                                                             
 2890    5220.153830432639  0.000012999620                                                                             
 2891    5220.395949701717  0.000014903937                                                                             
 2892    5220.396865725020  0.000018462131                                                                             
 2893    5220.569276225427  0.000001790001                                                                             
 2894    5220.569276735601  0.000002992098                                                                             
 2895    5220.657231605155  0.000006360230                                                                             
 2896    5220.657232568503  0.000004800699                                                                             
 2897    5220.668721781561  0.000002525446                                                                             
 2898    5220.668724693415  0.000004478055                                                                             
 2899    5221.772316461881  0.000002410001                                                                             
 2900    5221.874061793968  0.000009830003                                                                             
 2901    5221.874064768720  0.000012825791                                                                             
 2902    5222.463041976548  0.000002530156                                                                             
 2903    5223.262966371586  0.000001930000                                                                             
 2904    5223.446059142612  0.000003920001                                                                             
 2905    5223.446061172202  0.000004840383                                                                             
 2906    5223.539942519120  0.000008403557                                                                             
 2907    5223.540658689863  0.000030477448                                                                             
 2908    5223.752871473315  0.000008240005                                                                             
 2909    5223.752871780130  0.000007652300                                                                             
 2910    5223.847145573992  0.000005350040                                                                             
 2911    5223.847152038153  0.000013691549                                                                             
 2912    5224.144541258169  0.000004074850                                                                             
 2913    5224.144544063688  0.000004603632                                                                             
 2914    5224.570094405996  0.000003490005                                                                             
 2915    5224.948828412330  0.000035370073                                                                             
 2916    5224.948834908365  0.000034476063                                                                             
 2917    5224.972575100242  0.000004440949                                                                             
 2918    5224.972575888276  0.000004678900                                                                             
 2919    5224.990090239268  0.000013409739                                                                             
 2920    5224.990250961265  0.000009386534                                                                             
 2921    5225.273098683859  0.000014251404                                                                             
 2922    5225.279704380118  0.000027405869                                                                             
 2923    5226.467568290881  0.000004070003                                                                             
 2924    5226.467568749198  0.000004428321                                                                             
 2925    5228.719144472703  0.000002459599                                                                             
 2926    5228.719147245547  0.000005350009                                                                             
 2927    5235.611234932547  0.000001440032                                                                             
 2928    5235.611234966529  0.000006280001                                                                             
 2929    5237.331351011712  0.000005350843                                                                             
 2930    5237.331352429823  0.000004211659                                                                             
 2931    5239.747617868512  0.000001410023                                                                             
 2932    5239.747619152646  0.000001752963                                                                             
 2933    5241.126600893330  0.000003590013                                                                             
 2934    5241.206856295770  0.000001280287                                                                             
 2935    5244.614815064991  0.000002850019                                                                             
 2936    5244.614816045268  0.000002963872                                                                             
 2937    5244.762644578012  0.000003990000                                                                             
 2938    5244.762644753591  0.000003675446                                                                             
 2939    5247.242388761309  0.000001410053                                                                             
 2940    5247.242389481497  0.000002519761                                                                             
 2941    5248.195098620818  0.000002480025                                                                             
 2942    5248.195098642157  0.000001773716                                                                             
 2943    5250.216067391361  0.000006450002                                                                             
 2944    5250.216067423759  0.000006220752                                                                             
 2945    5250.293116891748  0.000024186317                                                                             
 2946    5250.297873807459  0.000017374273                                                                             
 2947    5250.720704313243  0.000002190100                                                                             
 2948    5250.720704680642  0.000006652039                                                                             
 2949    5251.526297607170  0.000003790054                                                                             
 2950    5251.526298096241  0.000004140398                                                                             
 2951    5253.258135601409  0.000001850000                                                                             
 2952    5253.258136550642  0.000002417081                                                                             
 2953    5254.432598520523  0.000065620010                                                                             
 2954    5254.432603751306  0.000070281740                                                                             
 2955    5254.443382826984  0.000063230001                                                                             
 2956    5254.443386033973  0.000069632883                                                                             
 2957    5254.731848830867  0.000001100046                                                                             
 2958    5255.416876436918  0.000001965422                                                                             
 2959    5255.416877544118  0.000002887750                                                                             
 2960    5255.686394430590  0.000012300008                                                                             
 2961    5255.686397010611  0.000011590001                                                                             
 2962    5258.597046546390  0.000002630005                                                                             
 2963    5258.597046784211  0.000005333775                                                                             
 2964    5258.711327806480  0.000068210017                                                                             
 2965    5258.711335695437  0.000079343578                                                                             
 2966    5258.753377651406  0.000083202413                                                                             
 2967    5258.753543681495  0.000055944743                                                                             
 2968    5259.634675218491  0.000001040016                                                                             
 2969    5260.226976578894  0.000006844073                                                                             
 2970    5260.226977763354  0.000007822589                                                                             
 2971    5260.313453083655  0.000003560101                                                                             
 2972    5260.313453191203  0.000003210009                                                                             
 2973    5260.869323103564  0.000003980045                                                                             
 2974    5260.869348510450  0.000002920011                                                                             
 2975    5262.203717628067  0.000003930008                                                                             
 2976    5262.203719975096  0.000003924420                                                                             
 2977    5262.208134204562  0.000005610005                                                                             
 2978    5262.208135073894  0.000008965289                                                                             
 2979    5263.148314231152  0.000002870004                                                                             
 2980    5263.148314484092  0.000004240865                                                                             
 2981    5263.596410716917  0.000002030034                                                                             
 2982    5263.596410958271  0.000002438250                                                                             
 2983    5264.880255800828  0.000005530003                                                                             
 2984    5265.092680060028  0.000006980001                                                                             
 2985    5265.092680551618  0.000009123712                                                                             
 2986    5265.293109497539  0.000002697504                                                                             
 2987    5266.307623695119  0.000005610526                                                                             
 2988    5266.307637242651  0.000029339503                                                                             
 2989    5266.333039426756  0.000031935204                                                                             
 2990    5266.333700513183  0.000041753276                                                                             
 2991    5267.168420229914  0.000002980171                                                                             
 2992    5267.168420995859  0.000002529832                                                                             
 2993    5267.893738801730  0.000005630000                                                                             
 2994    5267.893740604342  0.000004150623                                                                             
 2995    5271.282614143991  0.000011040000                                                                             
 2996    5271.282614507056  0.000008067951                                                                             
 2997    5271.700802669389  0.000035257138                                                                             
 2998    5271.700841692660  0.000042196789                                                                             
 2999    5272.192628264976  0.000033250016                                                                             
 3000    5272.192630035375  0.000041230797                                                                             
 3001    5272.654214778959  0.000002770005                                                                             
 3002    5272.921511778181  0.000003460140                                                                             
 3003    5274.371441479809  0.000014210000                                                                             
 3004    5274.371444888377  0.000007899171                                                                             
 3005    5274.483977328176  0.000004350000                                                                             
 3006    5274.483978416690  0.000003036268                                                                             
 3007    5275.186919478235  0.000023480001                                                                             
 3008    5275.186927934364  0.000026262446                                                                             
 3009    5275.316977132330  0.000002570000                                                                             
 3010    5275.316977202831  0.000002831810                                                                             
 3011    5275.615509728589  0.000002930001                                                                             
 3012    5275.682644842076  0.000029530000                                                                             
 3013    5275.682647085037  0.000030324283                                                                             
 3014    5276.464041857812  0.000004100054                                                                             
 3015    5276.464042535988  0.000004485049                                                                             
 3016    5276.787806060795  0.000005170002                                                                             
 3017    5276.787806308400  0.000004783920                                                                             
 3018    5277.058402337630  0.000008100005                                                                             
 3019    5277.058408135262  0.000009509680                                                                             
 3020    5277.083795011465  0.000003809440                                                                             
 3021    5277.083795947729  0.000003522552                                                                             
 3022    5277.174755527008  0.000002497856                                                                             
 3023    5277.342446718746  0.000006360003                                                                             
 3024    5277.342455113483  0.000009539537                                                                             
 3025    5278.341761585635  0.000004595332                                                                             
 3026    5278.341765371879  0.000006692437                                                                             
 3027    5278.371683066241  0.000004400000                                                                             
 3028    5278.371683626400  0.000001737958                                                                             
 3029    5278.584461221454  0.000006700000                                                                             
 3030    5278.655492747999  0.000006410004                                                                             
 3031    5278.655492949380  0.000002468653                                                                             
 3032    5278.756582252431  0.000004740001                                                                             
 3033    5279.788551333217  0.000001950003                                                                             
 3034    5279.788551576596  0.000001791215                                                                             
 3035    5280.031658020414  0.000081090326                                                                             
 3036    5280.031680569371  0.000084705470                                                                             
 3037    5280.050721362820  0.000003162403                                                                             
 3038    5280.050728177007  0.000008834949                                                                             
 3039    5280.325958922873  0.000046187325                                                                             
 3040    5280.362313615484  0.000049475367                                                                             
 3041    5280.826909299205  0.000005970001                                                                             
 3042    5280.826912930294  0.000004903083                                                                             
 3043    5280.967844736290  0.000008220000                                                                             
 3044    5280.967857279715  0.000013035085                                                                             
 3045    5281.340042224792  0.000031486844                                                                             
 3046    5281.340045539040  0.000021655972                                                                             
 3047    5282.534280672739  0.000005360001                                                                             
 3048    5282.534281382574  0.000003539909                                                                             
 3049    5282.801107465199  0.000016665683                                                                             
 3050    5282.801111962835  0.000017730553                                                                             
 3051    5283.796054388270  0.000051460918                                                                             
 3052    5283.799666295588  0.000048237660                                                                             
 3053    5283.827388196365  0.000001170037                                                                             
 3054    5283.866552967994  0.000003554706                                                                             
 3055    5283.866553247807  0.000003991621                                                                             
 3056    5284.185989526998  0.000002913627                                                                             
 3057    5284.185991352826  0.000003262776                                                                             
 3058    5284.215361568969  0.000002150000                                                                             
 3059    5284.215361849298  0.000002200547                                                                             
 3060    5285.326280843775  0.000002020002                                                                             
 3061    5285.369714010322  0.000001590060                                                                             
 3062    5285.501812622008  0.000002190001                                                                             
 3063    5285.501812689711  0.000001852704                                                                             
 3064    5287.628701889543  0.000059480173                                                                             
 3065    5287.628703801126  0.000052330290                                                                             
 3066    5287.851829826779  0.000017926345                                                                             
 3067    5287.851839426203  0.000020922431                                                                             
 3068    5291.769594235449  0.000003890000                                                                             
 3069    5291.891654228542  0.000004500000                                                                             
 3070    5291.891654334379  0.000004178912                                                                             
 3071    5291.967744526300  0.000003570167                                                                             
 3072    5293.610802787364  0.000003740000                                                                             
 3073    5293.610806042685  0.000004790427                                                                             
 3074    5293.900132663067  0.000020396740                                                                             
 3075    5293.900133336891  0.000022619450                                                                             
 3076    5295.732684649666  0.000002273441                                                                             
 3077    5295.766147040753  0.000032050000                                                                             
 3078    5295.766147287184  0.000033470599                                                                             
 3079    5295.946186512321  0.000068730039                                                                             
 3080    5295.946187926700  0.000077470122                                                                             
 3081    5296.591711939343  0.000040465567                                                                             
 3082    5296.601459473593  0.000052352436                                                                             
 3083    5296.693916538854  0.000012668270                                                                             
 3084    5296.693920922209  0.000064306443                                                                             
 3085    5298.980824053401  0.000003880007                                                                             
 3086    5298.980824812902  0.000005646959                                                                             
 3087    5298.987738377219  0.000002760000                                                                             
 3088    5299.056262350231  0.000004033231                                                                             
 3089    5299.338071622199  0.000007740000                                                                             
 3090    5299.338071854239  0.000005707721                                                                             
 3091    5299.357309733310  0.000003505817                                                                             
 3092    5299.357309762343  0.000005104145                                                                             
 3093    5300.190846851827  0.000017211798                                                                             
 3094    5300.190848470192  0.000018001625                                                                             
 3095    5300.360036527703  0.000019598843                                                                             
 3096    5300.360039661805  0.000020090608                                                                             
 3097    5300.635262138897  0.000003180023                                                                             
 3098    5300.635262575211  0.000002600982                                                                             
 3099    5300.985636804993  0.000002780000                                                                             
 3100    5301.123111280001  0.000002920007                                                                             
 3101    5301.184835253134  0.000032820011                                                                             
 3102    5301.184838920536  0.000030992548                                                                             
 3103    5301.340189778191  0.000002680004                                                                             
 3104    5301.340190153693  0.000005474681                                                                             
 3105    5301.680728888336  0.000003300001                                                                             
 3106    5301.680730407830  0.000003138068                                                                             
 3107    5303.293814741424  0.000005370001                                                                             
 3108    5303.293814968055  0.000005023510                                                                             
 3109    5303.604021058506  0.000019900001                                                                             
 3110    5304.042911614819  0.000011550001                                                                             
 3111    5304.042911989008  0.000032482470                                                                             
 3112    5304.331284984033  0.000004990000                                                                             
 3113    5304.529528827666  0.000019550000                                                                             
 3114    5304.529529404554  0.000020795919                                                                             
 3115    5304.644040677445  0.000052508668                                                                             
 3116    5304.644196911441  0.000024475752                                                                             
 3117    5304.765012431347  0.000010360000                                                                             
 3118    5306.063891995836  0.000010716166                                                                             
 3119    5306.063895430561  0.000011246263                                                                             
 3120    5309.341925186646  0.000001600011                                                                             
 3121    5311.270826658963  0.000002400005                                                                             
 3122    5311.270826940785  0.000006786636                                                                             
 3123    5311.928396796169  0.000007960006                                                                             
 3124    5311.928397754476  0.000008051119                                                                             
 3125    5312.107451373301  0.000006090405                                                                             
 3126    5312.107455199049  0.000010698194                                                                             
 3127    5313.187948889250  0.000092060000                                                                             
 3128    5313.188315923229  0.000127940000                                                                             
 3129    5313.201321744370  0.000039690000                                                                             
 3130    5313.201325908025  0.000070325529                                                                             
 3131    5314.667328613013  0.000005300009                                                                             
 3132    5314.667329678970  0.000008243720                                                                             
 3133    5316.667690915808  0.000003640003                                                                             
 3134    5316.667691347812  0.000003014510                                                                             
 3135    5318.133866628506  0.000002476186                                                                             
 3136    5319.825604776031  0.000011010002                                                                             
 3137    5319.825605837527  0.000008630389                                                                             
 3138    5320.512804195972  0.000015050000                                                                             
 3139    5320.512805225989  0.000011463699                                                                             
 3140    5320.590611336392  0.000009750001                                                                             
 3141    5320.590613807635  0.000004556984                                                                             
 3142    5321.490007723770  0.000004210002                                                                             
 3143    5321.571666941992  0.000002029907                                                                             
 3144    5321.571669348097  0.000006236961                                                                             
 3145    5321.610446304174  0.000006928033                                                                             
 3146    5323.305213689845  0.000004828036                                                                             
 3147    5323.469305040528  0.000007626848                                                                             
 3148    5323.469307572331  0.000007924671                                                                             
 3149    5323.574494585276  0.000004190002                                                                             
 3150    5324.741670645269  0.000001980001                                                                             
 3151    5325.608135265239  0.000001780108                                                                             
 3152    5325.608135355475  0.000001902650                                                                             
 3153    5325.991212900994  0.000002635368                                                                             
 3154    5327.544790774025  0.000010860000                                                                             
 3155    5327.544797942338  0.000053092952                                                                             
 3156    5328.844442092211  0.000011210000                                                                             
 3157    5328.844443587393  0.000011470553                                                                             
 3158    5328.888586692325  0.000002290829                                                                             
 3159    5328.888639026476  0.000002900001                                                                             
 3160    5330.315363945982  0.000003480014                                                                             
 3161    5330.315369311454  0.000005564528                                                                             
 3162    5330.458706201599  0.000034013614                                                                             
 3163    5330.458730074633  0.000035890010                                                                             
 3164    5330.914852131139  0.000014484460                                                                             
 3165    5330.914852436023  0.000014862562                                                                             
 3166    5330.981581963466  0.000004130001                                                                             
 3167    5330.981582343515  0.000003526392                                                                             
 3168    5331.487985217711  0.000018151998                                                                             
 3169    5331.488032125492  0.000012479013                                                                             
 3170    5332.719359290426  0.000200291547                                                                             
 3171    5332.719370465761  0.000188960001                                                                             
 3172    5333.189123233419  0.000002561152                                                                             
 3173    5333.189124801390  0.000003861661                                                                             
 3174    5333.349766561922  0.000002050000                                                                             
 3175    5333.349768146718  0.000004879765                                                                             
 3176    5333.364622900340  0.000005037645                                                                             
 3177    5333.364657668673  0.000030675194                                                                             
 3178    5333.843538153747  0.000005990220                                                                             
 3179    5333.843539787633  0.000027983689                                                                             
 3180    5333.864171237206  0.000054070002                                                                             
 3181    5333.873433025698  0.000028519401                                                                             
 3182    5334.411657992819  0.000005970001                                                                             
 3183    5334.411658291194  0.000005820485                                                                             
 3184    5336.038153035008  0.000010670007                                                                             
 3185    5336.038156165592  0.000010584846                                                                             
 3186    5337.214088886523  0.000008046544                                                                             
 3187    5337.214093023045  0.000009482221                                                                             
 3188    5338.295845451754  0.000004971896                                                                             
 3189    5338.295850385605  0.000005364928                                                                             
 3190    5338.333819155302  0.000010559100                                                                             
 3191    5338.333823003480  0.000011920060                                                                             
 3192    5338.655038256196  0.000012951074                                                                             
 3193    5338.655042639205  0.000014179930                                                                             
 3194    5338.828368191601  0.000012988887                                                                             
 3195    5338.828375665991  0.000015697584                                                                             
 3196    5341.477814990829  0.000004770001                                                                             
 3197    5341.477822987130  0.000008689295                                                                             
 3198    5341.556183106859  0.000005278242                                                                             
 3199    5341.556187714363  0.000007270276                                                                             
 3200    5341.610453067455  0.000032520691                                                                             
 3201    5341.622857356159  0.000049108840                                                                             
 3202    5342.911695434421  0.000010360002                                                                             
 3203    5343.370150812298  0.000032340000                                                                             
 3204    5343.370151241247  0.000035185993                                                                             
 3205    5343.480893452193  0.000031093801                                                                             
 3206    5343.480899904354  0.000028841983                                                                             
 3207    5343.557979512378  0.000002583992                                                                             
 3208    5343.557979938257  0.000002590246                                                                             
 3209    5343.759798029977  0.000006212100                                                                             
 3210    5343.759803290036  0.000008637268                                                                             
 3211    5344.200213170786  0.000015653975                                                                             
 3212    5344.200214737085  0.000015557380                                                                             
 3213    5344.269672393471  0.000009600001                                                                             
 3214    5344.269673996280  0.000003539633                                                                             
 3215    5346.141302131378  0.000033984019                                                                             
 3216    5346.351221299252  0.000018184692                                                                             
 3217    5346.351223844919  0.000015295689                                                                             
 3218    5346.477234735669  0.000002095930                                                                             
 3219    5346.657893261570  0.000006629420                                                                             
 3220    5346.795771893669  0.000008190000                                                                             
 3221    5346.795774177482  0.000010144536                                                                             
 3222    5346.946864915047  0.000007043717                                                                             
 3223    5347.895125960772  0.000010220003                                                                             
 3224    5347.895126532016  0.000017360372                                                                             
 3225    5347.901240524142  0.000012810002                                                                             
 3226    5347.901241204122  0.000015457812                                                                             
 3227    5348.517060888205  0.000013096035                                                                             
 3228    5348.517063945179  0.000023529752                                                                             
 3229    5348.530375385760  0.000026940007                                                                             
 3230    5348.572840566382  0.000002676633                                                                             
 3231    5349.967762963113  0.000004380002                                                                             
 3232    5349.967763071118  0.000004601087                                                                             
 3233    5350.157394779904  0.000039970003                                                                             
 3234    5350.157395374650  0.000039994511                                                                             
 3235    5350.160604238547  0.000023340004                                                                             
 3236    5350.167467976202  0.000057820002                                                                             
 3237    5350.537298986386  0.000089070000                                                                             
 3238    5350.537340181069  0.000092576750                                                                             
 3239    5350.736291700698  0.000008113646                                                                             
 3240    5350.736297974473  0.000010749613                                                                             
 3241    5352.277314254256  0.000004405973                                                                             
 3242    5352.336672651661  0.000004630000                                                                             
 3243    5352.336673247208  0.000006609007                                                                             
 3244    5352.351830168286  0.000051436910                                                                             
 3245    5352.665367494024  0.000004520023                                                                             
 3246    5352.665369291791  0.000005493401                                                                             
 3247    5352.677580993866  0.000003680004                                                                             
 3248    5352.677585545363  0.000008508569                                                                             
 3249    5354.327721380530  0.000015210000                                                                             
 3250    5354.327722070622  0.000013196524                                                                             
 3251    5354.379687438970  0.000090460001                                                                             
 3252    5354.379690589469  0.000081268615                                                                             
 3253    5354.669935248191  0.000019119395                                                                             
 3254    5354.669944613711  0.000010593209                                                                             
 3255    5354.722194630834  0.000068400028                                                                             
 3256    5354.722197154058  0.000054167409                                                                             
 3257    5354.762513038952  0.000012926958                                                                             
 3258    5354.762513615489  0.000013463379                                                                             
 3259    5354.895900594117  0.000003207521                                                                             
 3260    5354.895936201703  0.000003876799                                                                             
 3261    5354.929576981763  0.000044409345                                                                             
 3262    5354.931658543805  0.000051893651                                                                             
 3263    5355.950636012826  0.000003820005                                                                             
 3264    5355.950638722393  0.000006109255                                                                             
 3265    5356.393328151363  0.000009190000                                                                             
 3266    5356.393332320438  0.000004901409                                                                             
 3267    5357.047911737305  0.000015802787                                                                             
 3268    5357.325771208689  0.000009752676                                                                             
 3269    5357.405732576055  0.000012120001                                                                             
 3270    5357.405737504622  0.000016122755                                                                             
 3271    5357.432370864134  0.000001890032                                                                             
 3272    5357.432371814924  0.000001600242                                                                             
 3273    5357.689162111597  0.000012851565                                                                             
 3274    5358.526378032650  0.000003580000                                                                             
 3275    5358.526379222762  0.000003737875                                                                             
 3276    5358.549865785847  0.000013080000                                                                             
 3277    5358.549869669447  0.000013316635                                                                             
 3278    5358.738198321351  0.000016540001                                                                             
 3279    5358.738202088108  0.000019070701                                                                             
 3280    5358.827318299514  0.000004930000                                                                             
 3281    5358.827318719657  0.000005307434                                                                             
 3282    5358.901826634206  0.000031985519                                                                             
 3283    5358.902393590954  0.000051110107                                                                             
 3284    5359.681130271244  0.000008029233                                                                             
 3285    5359.681134765824  0.000009972964                                                                             
 3286    5359.852882501065  0.000050980005                                                                             
 3287    5359.852883474239  0.000053842515                                                                             
 3288    5359.973222926676  0.000003280000                                                                             
 3289    5359.984291944750  0.000027224196                                                                             
 3290    5360.367583645304  0.000003367656                                                                             
 3291    5360.367585427777  0.000014620573                                                                             
 3292    5361.469461820332  0.000011430008                                                                             
 3293    5361.469471636883  0.000015966571                                                                             
 3294    5361.834951453259  0.000005973103                                                                             
 3295    5361.834957338662  0.000009055767                                                                             
 3296    5361.978615556771  0.000012813860                                                                             
 3297    5361.978617766171  0.000014250840                                                                             
 3298    5362.230660349845  0.000001560122                                                                             
 3299    5362.230660521236  0.000002129465                                                                             
 3300    5363.965917929486  0.000006410044                                                                             
 3301    5363.993756390384  0.000004214018                                                                             
 3302    5364.073701327452  0.000005752020                                                                             
 3303    5364.073719938973  0.000019584099                                                                             
 3304    5365.448887474982  0.000005779128                                                                             
 3305    5365.448892641401  0.000008576272                                                                             
 3306    5365.744760501375  0.000028450001                                                                             
 3307    5365.744761432965  0.000028917533                                                                             
 3308    5365.976904646365  0.000002588690                                                                             
 3309    5365.976910667359  0.000006919521                                                                             
 3310    5367.181633469156  0.000006470023                                                                             
 3311    5367.346062509606  0.000005990007                                                                             
 3312    5368.018073492012  0.000007143256                                                                             
 3313    5368.019563754893  0.000006523274                                                                             
 3314    5368.157356524300  0.000023600012                                                                             
 3315    5368.157357224135  0.000023135514                                                                             
 3316    5368.622200193910  0.000007270001                                                                             
 3317    5368.622201434391  0.000008533270                                                                             
 3318    5368.766585598484  0.000033760000                                                                             
 3319    5368.766602562131  0.000040412906                                                                             
 3320    5368.976679648252  0.000005915730                                                                             
 3321    5368.976682056906  0.000009091910                                                                             
 3322    5368.979706049854  0.000016300002                                                                             
 3323    5368.979708291028  0.000010992403                                                                             
 3324    5369.572125216803  0.000037630001                                                                             
 3325    5369.572128651690  0.000041461813                                                                             
 3326    5370.077087169811  0.000004740001                                                                             
 3327    5370.077087588383  0.000004438363                                                                             
 3328    5370.173221993218  0.000045863811                                                                             
 3329    5370.173227665505  0.000043752879                                                                             
 3330    5370.336025619070  0.000002770006                                                                             
 3331    5370.336026313703  0.000006766307                                                                             
 3332    5371.691637862739  0.000019796491                                                                             
 3333    5371.807939482205  0.000006680497                                                                             
 3334    5371.807940336019  0.000003084440                                                                             
 3335    5371.903035935826  0.000011290000                                                                             
 3336    5371.903036264534  0.000010836891                                                                             
 3337    5372.102014121558  0.000002133944                                                                             
 3338    5374.376124414100  0.000005520031                                                                             
 3339    5374.376124626114  0.000005147735                                                                             
 3340    5374.642207127509  0.000021670027                                                                             
 3341    5374.642209275816  0.000033280176                                                                             
 3342    5375.373005387858  0.000002440009                                                                             
 3343    5375.373005988921  0.000002411542                                                                             
 3344    5375.809354370514  0.000005150000                                                                             
 3345    5375.909304353438  0.000003810002                                                                             
 3346    5375.909333112881  0.000004210001                                                                             
 3347    5376.125182990611  0.000002030102                                                                             
 3348    5376.131510031933  0.000001164699                                                                             
 3349    5378.696545944982  0.000001850002                                                                             
 3350    5378.696546092900  0.000003261586                                                                             
 3351    5380.909194814115  0.000048980136                                                                             
 3352    5380.909208074915  0.000053860141                                                                             
 3353    5381.653680035209  0.000001270004                                                                             
 3354    5381.653680286400  0.000001451364                                                                             
 3355    5383.578967057500  0.000007020031                                                                             
 3356    5383.578967376721  0.000003286939                                                                             
 3357    5383.678287621477  0.000002950155                                                                             
 3358    5383.678287968907  0.000002460842                                                                             
 3359    5385.144472281267  0.000002660012                                                                             
 3360    5385.144472646741  0.000002927460                                                                             
 3361    5385.861875876311  0.000002156413                                                                             
 3362    5385.861876407936  0.000002070537                                                                             
 3363    5387.264821099606  0.000002250004                                                                             
 3364    5388.329595128272  0.000004410001                                                                             
 3365    5388.329595373390  0.000005483649                                                                             
 3366    5388.361423500472  0.000007290001                                                                             
 3367    5388.361423713370  0.000005213838                                                                             
 3368    5390.680348064678  0.000002780004                                                                             
 3369    5390.680348108406  0.000003147729                                                                             
 3370    5390.744497847697  0.000053960002                                                                             
 3371    5390.744507431437  0.000039545098                                                                             
 3372    5390.748887119262  0.000010181979                                                                             
 3373    5390.748915737885  0.000017178563                                                                             
 3374    5390.982570477942  0.000004430002                                                                             
 3375    5390.988396080122  0.000007960026                                                                             
 3376    5392.236866914120  0.000003273885                                                                             
 3377    5392.236872735759  0.000006989279                                                                             
 3378    5392.739949381050  0.000060690222                                                                             
 3379    5392.739951137801  0.000041360143                                                                             
 3380    5395.367695772366  0.000054130012                                                                             
 3381    5395.367700408939  0.000060689055                                                                             
 3382    5395.388996071278  0.000064290027                                                                             
 3383    5395.388996436566  0.000059390102                                                                             
 3384    5396.623664851850  0.000001369602                                                                             
 3385    5396.623666282987  0.000002364506                                                                             
 3386    5397.601464635283  0.000003360003                                                                             
 3387    5397.601465449386  0.000008900009                                                                             
 3388    5399.286555362201  0.000007170064                                                                             
 3389    5399.286555440440  0.000006010931                                                                             
 3390    5399.305305781374  0.000002847766                                                                             
 3391    5399.305306203936  0.000007870175                                                                             
 3392    5399.592829590909  0.000052830005                                                                             
 3393    5399.594898559241  0.000040077670                                                                             
 3394    5399.604489178114  0.000019405108                                                                             
 3395    5399.604489774840  0.000027082237                                                                             
 3396    5399.912902352788  0.000013990096                                                                             
 3397    5399.912903883448  0.000013563388                                                                             
 3398    5399.934550212196  0.000007794185                                                                             
 3399    5399.937475054355  0.000006250152                                                                             
 3400    5399.937475803469  0.000005423152                                                                             
 3401    5399.951900269029  0.000007287673                                                                             
 3402    5400.202872597919  0.000011789929                                                                             
 3403    5400.202874820654  0.000012140000                                                                             
 3404    5400.673418258477  0.000002017066                                                                             
 3405    5400.673420107849  0.000002897051                                                                             
 3406    5400.729533543697  0.000006617647                                                                             
 3407    5400.729537334687  0.000007947352                                                                             
 3408    5400.806506201507  0.000003270001                                                                             
 3409    5401.006513651452  0.000004420012                                                                             
 3410    5401.006516228492  0.000004804340                                                                             
 3411    5401.437274027199  0.000001970000                                                                             
 3412    5401.437275313246  0.000002915838                                                                             
 3413    5401.535192524131  0.000003147567                                                                             
 3414    5401.535194513936  0.000005654672                                                                             
 3415    5401.678342231887  0.000039350005                                                                             
 3416    5401.678348269014  0.000043695712                                                                             
 3417    5402.021980473599  0.000002789927                                                                             
 3418    5402.021982720883  0.000004028198                                                                             
 3419    5402.165268508677  0.000001930004                                                                             
 3420    5403.215754654479  0.000005780004                                                                             
 3421    5403.215756142508  0.000005000292                                                                             
 3422    5404.525692550619  0.000005650073                                                                             
 3423    5404.573125119921  0.000005340005                                                                             
 3424    5404.573125619428  0.000004551521                                                                             
 3425    5405.042648984779  0.000004220001                                                                             
 3426    5405.042661200187  0.000012707834                                                                             
 3427    5405.236445504221  0.000006600000                                                                             
 3428    5405.336482621236  0.000003840001                                                                             
 3429    5405.336482936380  0.000003188503                                                                             
 3430    5405.446373921340  0.000004293854                                                                             
 3431    5405.668015353996  0.000008180007                                                                             
 3432    5405.903113014011  0.000005148556                                                                             
 3433    5405.979961506947  0.000012510014                                                                             
 3434    5405.979972647124  0.000011548766                                                                             
 3435    5406.335873271045  0.000010240003                                                                             
 3436    5406.335878401952  0.000005690803                                                                             
 3437    5406.743900761102  0.000004277481                                                                             
 3438    5407.419985616918  0.000006350006                                                                             
 3439    5407.419986747345  0.000002658100                                                                             
 3440    5407.777947322817  0.000002725415                                                                             
 3441    5408.757498685481  0.000003070012                                                                             
 3442    5408.757498850122  0.000002265982                                                                             
 3443    5409.582614871026  0.000041674867                                                                             
 3444    5409.582615122367  0.000042855244                                                                             
 3445    5409.813884092538  0.000012220000                                                                             
 3446    5409.813885101235  0.000011555498                                                                             
 3447    5410.152516612869  0.000002400000                                                                             
 3448    5412.233863425793  0.000001570734                                                                             
 3449    5412.233863773215  0.000001755821                                                                             
 3450    5415.869368281245  0.000022242521                                                                             
 3451    5415.869370619912  0.000021625536                                                                             
 3452    5415.874067083798  0.000028334591                                                                             
 3453    5415.874108969317  0.000070930005                                                                             
 3454    5416.494093169521  0.000111678115                                                                             
 3455    5416.494104009512  0.000081905360                                                                             
 3456    5416.674745579205  0.000026370000                                                                             
 3457    5416.674745687886  0.000027661960                                                                             
 3458    5417.219048607495  0.000031708538                                                                             
 3459    5417.219049953389  0.000034233875                                                                             
 3460    5417.223924164563  0.000030950059                                                                             
 3461    5417.223933523781  0.000042450454                                                                             
 3462    5417.359075673897  0.000007720000                                                                             
 3463    5417.359076877627  0.000013314188                                                                             
 3464    5419.209303162900  0.000026077856                                                                             
 3465    5419.209305676630  0.000022267212                                                                             
 3466    5419.414074945527  0.000014300000                                                                             
 3467    5419.414076689607  0.000015072814                                                                             
 3468    5420.609307556419  0.000020160044                                                                             
 3469    5420.609312044341  0.000021938383                                                                             
 3470    5420.787005092894  0.000051308780                                                                             
 3471    5420.787385791939  0.000052931927                                                                             
 3472    5421.417660479291  0.000004150798                                                                             
 3473    5421.417662461415  0.000007956167                                                                             
 3474    5421.551439510207  0.000003140015                                                                             
 3475    5421.551440324285  0.000004570566                                                                             
 3476    5422.167816257755  0.000007830000                                                                             
 3477    5422.167818745220  0.000006465728                                                                             
 3478    5422.184992722264  0.000019840001                                                                             
 3479    5422.184992800956  0.000021950229                                                                             
 3480    5422.522306310369  0.000010540002                                                                             
 3481    5422.522316100060  0.000024484667                                                                             
 3482    5422.633551786219  0.000006153772                                                                             
 3483    5422.633555915057  0.000008722047                                                                             
 3484    5422.893354334237  0.000056922906                                                                             
 3485    5422.893362719542  0.000052680001                                                                             
 3486    5422.977528693885  0.000004402264                                                                             
 3487    5422.977541236326  0.000014117106                                                                             
 3488    5423.143518332989  0.000009729576                                                                             
 3489    5423.143520026712  0.000006411684                                                                             
 3490    5423.163080972778  0.000011260000                                                                             
 3491    5423.183120257716  0.000004941541                                                                             
 3492    5423.183124016165  0.000006354807                                                                             
 3493    5423.328972344581  0.000001600001                                                                             
 3494    5425.312445177529  0.000005003091                                                                             
 3495    5425.749210445770  0.000003609787                                                                             
 3496    5425.749217146143  0.000008521846                                                                             
 3497    5426.083943810538  0.000007190000                                                                             
 3498    5426.571190367840  0.000006110945                                                                             
 3499    5426.571190806048  0.000007011419                                                                             
 3500    5427.123306959895  0.000005240000                                                                             
 3501    5427.123307826347  0.000007494238                                                                             
 3502    5427.475115275804  0.000020440855                                                                             
 3503    5427.475116532866  0.000043299520                                                                             
 3504    5427.635229430954  0.000039060169                                                                             
 3505    5427.635233962339  0.000041610078                                                                             
 3506    5428.354761535894  0.000006446900                                                                             
 3507    5428.354764789380  0.000007876810                                                                             
 3508    5428.501103352261  0.000009481110                                                                             
 3509    5428.501107763498  0.000010824607                                                                             
 3510    5428.666194013632  0.000009068567                                                                             
 3511    5428.667412503546  0.000029475361                                                                             
 3512    5428.711919499397  0.000003040000                                                                             
 3513    5428.711921268989  0.000005660220                                                                             
 3514    5428.819590271889  0.000049720022                                                                             
 3515    5428.819610403742  0.000055230264                                                                             
 3516    5429.061754211936  0.000003140008                                                                             
 3517    5429.078589372840  0.000004720029                                                                             
 3518    5429.345631820434  0.000000344568                                                                             
 3519    5431.149408638190  0.000012930000                                                                             
 3520    5431.149418580214  0.000008810000                                                                             
 3521    5431.152500142945  0.000007060001                                                                             
 3522    5431.152501847729  0.000014425467                                                                             
 3523    5431.178130208970  0.000017421512                                                                             
 3524    5431.348530643418  0.000009860000                                                                             
 3525    5431.383284148471  0.000003180000                                                                             
 3526    5431.383284766544  0.000003955768                                                                             
 3527    5431.624201151366  0.000003961110                                                                             
 3528    5431.624202837025  0.000004026477                                                                             
 3529    5431.712371678533  0.000005610870                                                                             
 3530    5431.712372208719  0.000012629902                                                                             
 3531    5431.985414327881  0.000002934446                                                                             
 3532    5431.985420499944  0.000007185993                                                                             
 3533    5432.069067880617  0.000004841481                                                                             
 3534    5432.069073105250  0.000007678706                                                                             
 3535    5432.299341691452  0.000020500001                                                                             
 3536    5432.299346586317  0.000022699823                                                                             
 3537    5432.460293271387  0.000010364887                                                                             
 3538    5432.460298192352  0.000012156896                                                                             
 3539    5432.632999515614  0.000009520002                                                                             
 3540    5432.632999639548  0.000009480528                                                                             
 3541    5432.986005634762  0.000004638951                                                                             
 3542    5432.986005948758  0.000032297150                                                                             
 3543    5433.112351971300  0.000004943628                                                                             
 3544    5433.112354219717  0.000027941962                                                                             
 3545    5434.004013461707  0.000004110002                                                                             
 3546    5434.004016886965  0.000006457562                                                                             
 3547    5434.943975517361  0.000033240267                                                                             
 3548    5434.946037279603  0.000072570006                                                                             
 3549    5434.969477461102  0.000017002681                                                                             
 3550    5434.969477706525  0.000027721041                                                                             
 3551    5435.350875313213  0.000002882605                                                                             
 3552    5435.350877132818  0.000003487942                                                                             
 3553    5435.502842563570  0.000016839165                                                                             
 3554    5435.850524492987  0.000003830000                                                                             
 3555    5435.850527800546  0.000026545915                                                                             
 3556    5436.084074759879  0.000032668811                                                                             
 3557    5436.440882881267  0.000008588512                                                                             
 3558    5436.440885430589  0.000022900286                                                                             
 3559    5436.472548370377  0.000007652090                                                                             
 3560    5436.473336885700  0.000043463909                                                                             
 3561    5437.464590780730  0.000008410000                                                                             
 3562    5437.464597010241  0.000008669695                                                                             
 3563    5437.945858589593  0.000009716248                                                                             
 3564    5437.945859081527  0.000011827653                                                                             
 3565    5439.552596373614  0.000036560007                                                                             
 3566    5439.552598282276  0.000045353162                                                                             
 3567    5439.555224974902  0.000022964006                                                                             
 3568    5439.557079168072  0.000029911855                                                                             
 3569    5440.489030851541  0.000035860003                                                                             
 3570    5440.489035926850  0.000039495094                                                                             
 3571    5442.821331324553  0.000003150023                                                                             
 3572    5442.821332099515  0.000003169769                                                                             
 3573    5443.914889107582  0.000003870001                                                                             
 3574    5443.914889496488  0.000008085055                                                                             
 3575    5444.158931741825  0.000007110015                                                                             
 3576    5444.158933575620  0.000007712573                                                                             
 3577    5444.339745769284  0.000003260005                                                                             
 3578    5444.339745999162  0.000003013223                                                                             
 3579    5444.817418823679  0.000010374288                                                                             
 3580    5444.818263746459  0.000011995746                                                                             
 3581    5444.853730111175  0.000003190042                                                                             
 3582    5444.853730445968  0.000003831787                                                                             
 3583    5445.331158318117  0.000064250002                                                                             
 3584    5445.331253674734  0.000070784862                                                                             
 3585    5446.053285956320  0.000014964976                                                                             
 3586    5446.053289897502  0.000015663298                                                                             
 3587    5446.271729545351  0.000006020030                                                                             
 3588    5446.271871630193  0.000063057090                                                                             
 3589    5448.477399302970  0.000007570001                                                                             
 3590    5448.477399469288  0.000010831848                                                                             
 3591    5449.250669818130  0.000003380000                                                                             
 3592    5449.276988005667  0.000003280000                                                                             
 3593    5449.373786018443  0.000003650016                                                                             
 3594    5449.373788279406  0.000004731979                                                                             
 3595    5450.877845652105  0.000002520021                                                                             
 3596    5450.877846092485  0.000002304980                                                                             
 3597    5451.258181899223  0.000038460002                                                                             
 3598    5451.258182677394  0.000039739554                                                                             
 3599    5451.330506756921  0.000019929269                                                                             
 3600    5451.330508913722  0.000021731649                                                                             
 3601    5451.336865601050  0.000003224541                                                                             
 3602    5451.336934574741  0.000002678266                                                                             
 3603    5451.443130685053  0.000004890000                                                                             
 3604    5451.443134167424  0.000006255293                                                                             
 3605    5452.787792630102  0.000005360001                                                                             
 3606    5452.787794542531  0.000003712965                                                                             
 3607    5454.072244896066  0.000012520194                                                                             
 3608    5454.072249784446  0.000019000288                                                                             
 3609    5454.106381956821  0.000017092695                                                                             
 3610    5454.123354695967  0.000012866279                                                                             
 3611    5454.498799236300  0.000002615643                                                                             
 3612    5454.667515919172  0.000002300000                                                                             
 3613    5457.858226367276  0.000001910038                                                                             
 3614    5457.858226389029  0.000001350010                                                                             
 3615    5458.299001922935  0.000002330030                                                                             
 3616    5458.299002355358  0.000002354231                                                                             
 3617    5462.199563756837  0.000016350001                                                                             
 3618    5462.199566272809  0.000016248365                                                                             
 3619    5462.229404388302  0.000026930003                                                                             
 3620    5462.229412789156  0.000034954714                                                                             
 3621    5462.994068160316  0.000014710017                                                                             
 3622    5462.994077784459  0.000015280175                                                                             
 3623    5463.379956175633  0.000002230009                                                                             
 3624    5463.379956934893  0.000002725767                                                                             
 3625    5463.733447263978  0.000006979751                                                                             
 3626    5463.733451775852  0.000022325574                                                                             
 3627    5463.773085567809  0.000019723241                                                                             
 3628    5463.776973106350  0.000015014101                                                                             
 3629    5464.314971969014  0.000029080003                                                                             
 3630    5464.314976117756  0.000031939255                                                                             
 3631    5465.877939316211  0.000010041979                                                                             
 3632    5465.877942259136  0.000010517704                                                                             
 3633    5465.974591122128  0.000038141127                                                                             
 3634    5465.977975090088  0.000043256612                                                                             
 3635    5466.045020355235  0.000015860006                                                                             
 3636    5466.045033155657  0.000028150365                                                                             
 3637    5467.206082214932  0.000002193102                                                                             
 3638    5467.206085558310  0.000004677729                                                                             
 3639    5467.577127468691  0.000001900001                                                                             
 3640    5468.359129402807  0.000006970000                                                                             
 3641    5468.359133139458  0.000004059425                                                                             
 3642    5468.502997636283  0.000001983137                                                                             
 3643    5468.502999662416  0.000003006969                                                                             
 3644    5470.566581553987  0.000024687692                                                                             
 3645    5470.566588354257  0.000077002021                                                                             
 3646    5470.569838926562  0.000029539146                                                                             
 3647    5470.569840992122  0.000040784469                                                                             
 3648    5471.308067075843  0.000003870001                                                                             
 3649    5471.308067151870  0.000015920314                                                                             
 3650    5471.348499697605  0.000048569748                                                                             
 3651    5471.355674304013  0.000036252140                                                                             
 3652    5471.355849947511  0.000004651608                                                                             
 3653    5471.355850984407  0.000008906319                                                                             
 3654    5471.399830060644  0.000004915567                                                                             
 3655    5471.399838198826  0.000009017201                                                                             
 3656    5471.572959336291  0.000002420022                                                                             
 3657    5471.572960938540  0.000020133819                                                                             
 3658    5471.669700283676  0.000088636685                                                                             
 3659    5471.669901581284  0.000064041324                                                                             
 3660    5473.103342497257  0.000012420000                                                                             
 3661    5473.103343243789  0.000018313383                                                                             
 3662    5474.281988642261  0.000006540070                                                                             
 3663    5474.282987530542  0.000013868359                                                                             
 3664    5474.297399587839  0.000005481765                                                                             
 3665    5474.297406411614  0.000014841238                                                                             
 3666    5476.102943330605  0.000009140006                                                                             
 3667    5476.102944375033  0.000009876633                                                                             
 3668    5476.161123511451  0.000017230003                                                                             
 3669    5476.161126148637  0.000022913865                                                                             
 3670    5477.746797882523  0.000001590001                                                                             
 3671    5478.172201977633  0.000003360000                                                                             
 3672    5478.172202136077  0.000008852264                                                                             
 3673    5478.537159190717  0.000005620009                                                                             
 3674    5478.984959114877  0.000017670001                                                                             
 3675    5478.984961593454  0.000018244170                                                                             
 3676    5479.337509651910  0.000012350000                                                                             
 3677    5482.695914048262  0.000002560009                                                                             
 3678    5482.774490499854  0.000007380000                                                                             
 3679    5482.774490927872  0.000005813777                                                                             
 3680    5482.816491302266  0.000001966663                                                                             
 3681    5485.062356759168  0.000011210000                                                                             
 3682    5485.062356810134  0.000013160380                                                                             
 3683    5485.086570826637  0.000007850001                                                                             
 3684    5485.086572849931  0.000008242951                                                                             
 3685    5485.111632890807  0.000003620000                                                                             
 3686    5485.111633479576  0.000003490000                                                                             
 3687    5485.229465576296  0.000010247048                                                                             
 3688    5485.229467700407  0.000016253528                                                                             
 3689    5488.032393595771  0.000003250001                                                                             
 3690    5488.032393830799  0.000002623324                                                                             
 3691    5488.815905014706  0.000007898024                                                                             
 3692    5488.815909401805  0.000008031705                                                                             
 3693    5489.020772708110  0.000005511441                                                                             
 3694    5489.020778536727  0.000008453551                                                                             
 3695    5489.356114863060  0.000006466757                                                                             
 3696    5489.356115270542  0.000007181150                                                                             
 3697    5489.381501377434  0.000005387600                                                                             
 3698    5489.381502643278  0.000006505248                                                                             
 3699    5489.489928263806  0.000041203934                                                                             
 3700    5489.490235001978  0.000048776787                                                                             
 3701    5490.320733227772  0.000003780000                                                                             
 3702    5490.320733440674  0.000005663555                                                                             
 3703    5490.929270479346  0.000004890000                                                                             
 3704    5490.929270632703  0.000005813442                                                                             
 3705    5491.505818978760  0.000003040048                                                                             
 3706    5491.505819002213  0.000003822288                                                                             
 3707    5492.029574107598  0.000034567483                                                                             
 3708    5492.029575911166  0.000037377996                                                                             
 3709    5492.040792328887  0.000023840010                                                                             
 3710    5492.040794300709  0.000032450406                                                                             
 3711    5492.230465152447  0.000003340008                                                                             
 3712    5492.230469303516  0.000009492078                                                                             
 3713    5492.338899964953  0.000005920001                                                                             
 3714    5492.338900533867  0.000004963590                                                                             
 3715    5492.403829993518  0.000003760012                                                                             
 3716    5492.403835194540  0.000003640001                                                                             
 3717    5492.633931162944  0.000003280055                                                                             
 3718    5492.633937807982  0.000008124381                                                                             
 3719    5492.685005861308  0.000004990017                                                                             
 3720    5492.685008660394  0.000005377056                                                                             
 3721    5494.127920581435  0.000082970175                                                                             
 3722    5494.127939242699  0.000068498121                                                                             
 3723    5496.145145373289  0.000011550000                                                                             
 3724    5496.145146147323  0.000010804098                                                                             
 3725    5496.241539382872  0.000018385657                                                                             
 3726    5496.241922499595  0.000038392172                                                                             
 3727    5496.575414746932  0.000039744948                                                                             
 3728    5496.575498642396  0.000037667124                                                                             
 3729    5496.665374397375  0.000013520005                                                                             
 3730    5496.665374494445  0.000013011465                                                                             
 3731    5496.827847540530  0.000012057772                                                                             
 3732    5496.827849219554  0.000014962047                                                                             
 3733    5496.944352375089  0.000003273314                                                                             
 3734    5496.944355944536  0.000009748065                                                                             
 3735    5496.984710908102  0.000011837410                                                                             
 3736    5496.984716089031  0.000013354026                                                                             
 3737    5497.019707689076  0.000004010000                                                                             
 3738    5497.019716108932  0.000009650552                                                                             
 3739    5497.137310546648  0.000020151551                                                                             
 3740    5497.255016250467  0.000005220001                                                                             
 3741    5497.255018480450  0.000016318975                                                                             
 3742    5497.325186357429  0.000001869470                                                                             
 3743    5497.665225746950  0.000005066789                                                                             
 3744    5497.665226740392  0.000012064414                                                                             
 3745    5497.699539002303  0.000018200000                                                                             
 3746    5497.699541664553  0.000019215247                                                                             
 3747    5498.081380912017  0.000003860003                                                                             
 3748    5498.081381592438  0.000020820049                                                                             
 3749    5498.405258711072  0.000030037591                                                                             
 3750    5498.423071883733  0.000009126294                                                                             
 3751    5498.445750388473  0.000002819819                                                                             
 3752    5498.445757111547  0.000007466101                                                                             
 3753    5498.549944041639  0.000004130022                                                                             
 3754    5498.549944604866  0.000003236121                                                                             
 3755    5498.636224570105  0.000002313050                                                                             
 3756    5498.636227224773  0.000004116143                                                                             
 3757    5498.976338981711  0.000010550147                                                                             
 3758    5498.976341929038  0.000009137871                                                                             
 3759    5499.266356028129  0.000004170004                                                                             
 3760    5499.266359777566  0.000003545139                                                                             
 3761    5499.526869205293  0.000018090000                                                                             
 3762    5499.526869292751  0.000018512315                                                                             
 3763    5499.677901255536  0.000003208212                                                                             
 3764    5499.677902693752  0.000004222320                                                                             
 3765    5499.739406104663  0.000001940004                                                                             
 3766    5499.739406861216  0.000003531965                                                                             
 3767    5500.001779408751  0.000002285696                                                                             
 3768    5502.080480628731  0.000002245802                                                                             
 3769    5502.080480961166  0.000002462816                                                                             
 3770    5502.179121132517  0.000004440309                                                                             
 3771    5502.179121248716  0.000003473659                                                                             
 3772    5502.245840216975  0.000008720207                                                                             
 3773    5502.245840436290  0.000004010347                                                                             
 3774    5502.495236190826  0.000042400008                                                                             
 3775    5502.495236661942  0.000043668739                                                                             
 3776    5502.543709742555  0.000028051776                                                                             
 3777    5502.552744342255  0.000005198618                                                                             
 3778    5502.896638640954  0.000002870000                                                                             
 3779    5502.896638806929  0.000002228991                                                                             
 3780    5503.127156825321  0.000007449245                                                                             
 3781    5503.127157568985  0.000008199939                                                                             
 3782    5504.544513278273  0.000010750008                                                                             
 3783    5504.544521589512  0.000008870872                                                                             
 3784    5504.556864562773  0.000010670001                                                                             
 3785    5504.939559957351  0.000004270005                                                                             
 3786    5504.939561431717  0.000004893948                                                                             
 3787    5505.303154782418  0.000014397651                                                                             
 3788    5505.303161017019  0.000015954011                                                                             
 3789    5505.435977505328  0.000006360083                                                                             
 3790    5505.435977780189  0.000009835267                                                                             
 3791    5505.450762134543  0.000033249087                                                                             
 3792    5505.453946207852  0.000009938945                                                                             
 3793    5505.507511819179  0.000003480004                                                                             
 3794    5505.507511855930  0.000003310032                                                                             
 3795    5505.533674079705  0.000003980000                                                                             
 3796    5505.533681221475  0.000008759252                                                                             
 3797    5505.553203181590  0.000004429869                                                                             
 3798    5505.567990347643  0.000006847471                                                                             
 3799    5505.673697576667  0.000021296636                                                                             
 3800    5505.673704561158  0.000021626048                                                                             
 3801    5505.833359048635  0.000010490000                                                                             
 3802    5505.833361140395  0.000003661968                                                                             
 3803    5505.850165432928  0.000003250010                                                                             
 3804    5505.850166057930  0.000002213500                                                                             
 3805    5505.981091753457  0.000002130017                                                                             
 3806    5505.981092478143  0.000009136856                                                                             
 3807    5506.380497808866  0.000002620001                                                                             
 3808    5507.010065366971  0.000004430000                                                                             
 3809    5507.010069023660  0.000004545035                                                                             
 3810    5507.766012739849  0.000002890337                                                                             
 3811    5507.766013061162  0.000002485257                                                                             
 3812    5508.494254081975  0.000052690002                                                                             
 3813    5508.501429088043  0.000088420002                                                                             
 3814    5508.575109397300  0.000008139303                                                                             
 3815    5508.575124457957  0.000017372339                                                                             
 3816    5508.598311820688  0.000015354884                                                                             
 3817    5508.598318587975  0.000014566152                                                                             
 3818    5508.647416104540  0.000007381939                                                                             
 3819    5508.647420006871  0.000008810222                                                                             
 3820    5508.865773215644  0.000002260015                                                                             
 3821    5508.994537426807  0.000013690002                                                                             
 3822    5509.528225985565  0.000003190005                                                                             
 3823    5509.639050307630  0.000003086653                                                                             
 3824    5509.639052195404  0.000004190588                                                                             
 3825    5509.854281271226  0.000010790014                                                                             
 3826    5509.854283733402  0.000002962787                                                                             
 3827    5509.910659880616  0.000003111445                                                                             
 3828    5509.910668417620  0.000009589600                                                                             
 3829    5509.971925101559  0.000003515285                                                                             
 3830    5509.971925333602  0.000002778428                                                                             
 3831    5509.983852065056  0.000004309073                                                                             
 3832    5509.983858098910  0.000007759279                                                                             
 3833    5510.063198460142  0.000092641164                                                                             
 3834    5510.064191994310  0.000110841728                                                                             
 3835    5510.187841575596  0.000006900009                                                                             
 3836    5510.187841638663  0.000006980743                                                                             
 3837    5510.217365399692  0.000007100002                                                                             
 3838    5510.217374045606  0.000009061896                                                                             
 3839    5510.612617246594  0.000002702778                                                                             
 3840    5511.070172536562  0.000002598152                                                                             
 3841    5511.070173825256  0.000002933682                                                                             
 3842    5511.362433423232  0.000001911603                                                                             
 3843    5511.449699872558  0.000004960001                                                                             
 3844    5511.449700246380  0.000003749200                                                                             
 3845    5511.497102811780  0.000006465722                                                                             
 3846    5511.497109014394  0.000009638694                                                                             
 3847    5511.527582438005  0.000038380073                                                                             
 3848    5511.527591194675  0.000017170539                                                                             
 3849    5515.148979361864  0.000002438942                                                                             
 3850    5515.148979376017  0.000003210001                                                                             
 3851    5515.263629365744  0.000003155902                                                                             
 3852    5515.263630779667  0.000005952225                                                                             
 3853    5515.528723776689  0.000044830273                                                                             
 3854    5515.528837465014  0.000034290193                                                                             
 3855    5516.525159293170  0.000005590001                                                                             
 3856    5516.525165919749  0.000007512352                                                                             
 3857    5516.870273886850  0.000003271131                                                                             
 3858    5516.870275811977  0.000004209611                                                                             
 3859    5518.160960527058  0.000003484777                                                                             
 3860    5518.160961225752  0.000010373653                                                                             
 3861    5518.199770779870  0.000013200003                                                                             
 3862    5518.199772557564  0.000005032558                                                                             
 3863    5519.468199305818  0.000021470005                                                                             
 3864    5519.468200644390  0.000016251236                                                                             
 3865    5519.546737298387  0.000011079798                                                                             
 3866    5519.546864743254  0.000002870022                                                                             
 3867    5520.867592407190  0.000073970000                                                                             
 3868    5520.867605285421  0.000076324306                                                                             
 3869    5520.969211341628  0.000026320003                                                                             
 3870    5520.969213716711  0.000026375706                                                                             
 3871    5521.094385764954  0.000005291612                                                                             
 3872    5521.094388277329  0.000005844688                                                                             
 3873    5521.546154402471  0.000001837511                                                                             
 3874    5521.614037077579  0.000002060061                                                                             
 3875    5521.614037399998  0.000002587509                                                                             
 3876    5522.142424617194  0.000016070037                                                                             
 3877    5522.142425054696  0.000015795066                                                                             
 3878    5522.211499596833  0.000002460071                                                                             
 3879    5522.211500773203  0.000003281983                                                                             
 3880    5522.231795190349  0.000005480000                                                                             
 3881    5522.324768058834  0.000003690005                                                                             
 3882    5522.331540516499  0.000002306151                                                                             
 3883    5522.331543790719  0.000004170609                                                                             
 3884    5522.441014829414  0.000002906998                                                                             
 3885    5522.493198876072  0.000012160004                                                                             
 3886    5523.202077618228  0.000004155089                                                                             
 3887    5523.202077750262  0.000008780570                                                                             
 3888    5523.469815719215  0.000008770003                                                                             
 3889    5524.364839615803  0.000026700270                                                                             
 3890    5524.364843274150  0.000034711454                                                                             
 3891    5524.679609185912  0.000012880001                                                                             
 3892    5524.679615772000  0.000008010723                                                                             
 3893    5525.326040771139  0.000008200096                                                                             
 3894    5525.326041242482  0.000008904051                                                                             
 3895    5525.497705421159  0.000001450847                                                                             
 3896    5525.497710412131  0.000005370439                                                                             
 3897    5526.539408327785  0.000001320001                                                                             
 3898    5526.539409001143  0.000001628159                                                                             
 3899    5528.878664865548  0.000037168221                                                                             
 3900    5528.878679074681  0.000058580033                                                                             
 3901    5530.823647508590  0.000001870000                                                                             
 3902    5530.823647949272  0.000002029084                                                                             
 3903    5531.084067465784  0.000003646192                                                                             
 3904    5531.084072796756  0.000007184189                                                                             
 3905    5531.717360748424  0.000002013026                                                                             
 3906    5531.717361052308  0.000001820553                                                                             
 3907    5532.251979298464  0.000002000000                                                                             
 3908    5532.379701709342  0.000015666335                                                                             
 3909    5532.379704638558  0.000033904947                                                                             
 3910    5532.508515345426  0.000012466070                                                                             
 3911    5532.508517184971  0.000012104582                                                                             
 3912    5532.545731016869  0.000002220022                                                                             
 3913    5532.749007307532  0.000003050004                                                                             
 3914    5534.157945879967  0.000002790002                                                                             
 3915    5534.157946683321  0.000003327600                                                                             
 3916    5535.335103377691  0.000002970000                                                                             
 3917    5536.248211503859  0.000041270119                                                                             
 3918    5536.248214767315  0.000036567555                                                                             
 3919    5536.516482725079  0.000022300149                                                                             
 3920    5536.516484089394  0.000021345670                                                                             
 3921    5536.600511437208  0.000015181108                                                                             
 3922    5536.600512416154  0.000011549554                                                                             
 3923    5536.709362322136  0.000030830822                                                                             
 3924    5536.709585139040  0.000026580094                                                                             
 3925    5538.117323670353  0.000008959687                                                                             
 3926    5538.117326579157  0.000020951671                                                                             
 3927    5538.333775833938  0.000004530000                                                                             
 3928    5538.333775931676  0.000004271171                                                                             
 3929    5538.600037444902  0.000002680030                                                                             
 3930    5539.120566143278  0.000003920016                                                                             
 3931    5539.201273194380  0.000004520063                                                                             
 3932    5539.243603100653  0.000002750002                                                                             
 3933    5539.243603634786  0.000001926040                                                                             
 3934    5539.533364924962  0.000002040124                                                                             
 3935    5539.533365075606  0.000001711654                                                                             
 3936    5539.638750696018  0.000007041079                                                                             
 3937    5539.638752365032  0.000007944029                                                                             
 3938    5539.897778737304  0.000002210000                                                                             
 3939    5539.982377929300  0.000002840007                                                                             
 3940    5540.706018718603  0.000004460000                                                                             
 3941    5540.706019628387  0.000003846765                                                                             
 3942    5541.061818709485  0.000003350004                                                                             
 3943    5541.061819492231  0.000003017194                                                                             
 3944    5541.110449775503  0.000003285554                                                                             
 3945    5544.706396086739  0.000007290000                                                                             
 3946    5544.806309210796  0.000010379674                                                                             
 3947    5544.806313821129  0.000012015407                                                                             
 3948    5544.915140283506  0.000004520000                                                                             
 3949    5544.935569728758  0.000002190145                                                                             
 3950    5544.935569789860  0.000002601923                                                                             
 3951    5545.109475390577  0.000003595858                                                                             
 3952    5545.109479965171  0.000005684828                                                                             
 3953    5545.323115315830  0.000003836425                                                                             
 3954    5545.323115686714  0.000003622157                                                                             
 3955    5545.497205366720  0.000023280000                                                                             
 3956    5545.497208603003  0.000020134420                                                                             
 3957    5545.544831270894  0.000003040010                                                                             
 3958    5545.544831773701  0.000003628842                                                                             
 3959    5545.724051520139  0.000016040002                                                                             
 3960    5545.724051558333  0.000015770002                                                                             
 3961    5546.743787883924  0.000002960002                                                                             
 3962    5549.480139373030  0.000003590002                                                                             
 3963    5549.480139532318  0.000003176304                                                                             
 3964    5549.500921238096  0.000004440001                                                                             
 3965    5549.500923185597  0.000005425247                                                                             
 3966    5552.019134131198  0.000002530107                                                                             
 3967    5552.066241710237  0.000002501609                                                                             
 3968    5552.066243855915  0.000003491966                                                                             
 3969    5552.087270391002  0.000009698828                                                                             
 3970    5552.087271517800  0.000010399641                                                                             
 3971    5552.099929737517  0.000085480041                                                                             
 3972    5552.099972516003  0.000053370181                                                                             
 3973    5552.300888801010  0.000060510000                                                                             
 3974    5552.300892087209  0.000044867165                                                                             
 3975    5552.448733320046  0.000002980000                                                                             
 3976    5552.448734135361  0.000002864007                                                                             
 3977    5552.603423986813  0.000082910000                                                                             
 3978    5552.603433966270  0.000069699199                                                                             
 3979    5552.625841478775  0.000062650001                                                                             
 3980    5552.625847059142  0.000059757618                                                                             
 3981    5552.808637057657  0.000003642708                                                                             
 3982    5553.546093289571  0.000002680013                                                                             
 3983    5553.546102794401  0.000009921172                                                                             
 3984    5555.992948749348  0.000002600007                                                                             
 3985    5555.992950430323  0.000014718508                                                                             
 3986    5556.252151483752  0.000041160232                                                                             
 3987    5556.252543386527  0.000068930095                                                                             
 3988    5556.568788341874  0.000014760008                                                                             
 3989    5556.568791145276  0.000028409449                                                                             
 3990    5556.789251071145  0.000013853634                                                                             
 3991    5556.789253303694  0.000018882034                                                                             
 3992    5556.908604823067  0.000035092101                                                                             
 3993    5556.909675824375  0.000046029223                                                                             
 3994    5556.920366421383  0.000053030022                                                                             
 3995    5556.920369038749  0.000070368051                                                                             
 3996    5557.637495057754  0.000021860001                                                                             
 3997    5557.637495194185  0.000025790194                                                                             
 3998    5557.716280622638  0.000001620003                                                                             
 3999    5557.716281018735  0.000001993861                                                                             
 4000    5557.827924099266  0.000008620000                                                                             
 4001    5557.827925505077  0.000008957538                                                                             
 4002    5557.965894127922  0.000025613996                                                                             
 4003    5557.965894701679  0.000030479571                                                                             
 4004    5558.348385744974  0.000002340097                                                                             
 4005    5558.348385816341  0.000002022479                                                                             
 4006    5558.865241110734  0.000014969638                                                                             
 4007    5558.865286329198  0.000037802910                                                                             
 4008    5560.455484707829  0.000005540012                                                                             
 4009    5560.455489287568  0.000005176657                                                                             
 4010    5560.641192368527  0.000015452625                                                                             
 4011    5560.641199045299  0.000021244641                                                                             
 4012    5561.710168590788  0.000003470000                                                                             
 4013    5561.710170467746  0.000003269549                                                                             
 4014    5563.405896395639  0.000007930514                                                                             
 4015    5563.405896512976  0.000007514516                                                                             
 4016    5563.432466531478  0.000023479384                                                                             
 4017    5563.432468926537  0.000033861392                                                                             
 4018    5563.457153523299  0.000005112834                                                                             
 4019    5563.457714354630  0.000007911841                                                                             
 4020    5563.532543210189  0.000012310002                                                                             
 4021    5563.532544413682  0.000011589704                                                                             
 4022    5563.607524280462  0.000089050005                                                                             
 4023    5563.607527531850  0.000094292469                                                                             
 4024    5563.771531788375  0.000032370150                                                                             
 4025    5563.771537692733  0.000046306383                                                                             
 4026    5565.859335514368  0.000007497598                                                                             
 4027    5565.859336453722  0.000006227489                                                                             
 4028    5565.919789925573  0.000014620002                                                                             
 4029    5565.919791366817  0.000012757806                                                                             
 4030    5566.043507055052  0.000019464026                                                                             
 4031    5566.043514629320  0.000019069874                                                                             
 4032    5566.053627357648  0.000012580000                                                                             
 4033    5566.120470833518  0.000003228626                                                                             
 4034    5566.120477168710  0.000007140579                                                                             
 4035    5566.310546701818  0.000014211212                                                                             
 4036    5566.310547662297  0.000015971337                                                                             
 4037    5566.331062319675  0.000002870001                                                                             
 4038    5566.331063054266  0.000002915288                                                                             
 4039    5566.352188575333  0.000003070002                                                                             
 4040    5566.352189636783  0.000016855017                                                                             
 4041    5566.484279824821  0.000001790064                                                                             
 4042    5567.815727049333  0.000027289949                                                                             
 4043    5567.815727484289  0.000031195930                                                                             
 4044    5567.953349015071  0.000018920924                                                                             
 4045    5567.953650233766  0.000119780004                                                                             
 4046    5568.848794309306  0.000003055295                                                                             
 4047    5568.850816739623  0.000008305264                                                                             
 4048    5568.875477783394  0.000003161148                                                                             
 4049    5568.875479752728  0.000004552888                                                                             
 4050    5569.356805380151  0.000017980000                                                                             
 4051    5569.356805544156  0.000018775564                                                                             
 4052    5571.806906273662  0.000003075365                                                                             
 4053    5571.806908221289  0.000023153473                                                                             
 4054    5572.432849700187  0.000004985453                                                                             
 4055    5572.569066229815  0.000005995128                                                                             
 4056    5572.666026903147  0.000006120001                                                                             
 4057    5572.725926887961  0.000005250022                                                                             
 4058    5572.725943599873  0.000017829398                                                                             
 4059    5573.101493453894  0.000005520001                                                                             
 4060    5573.101493856525  0.000005206348                                                                             
 4061    5573.392210085784  0.000003048040                                                                             
 4062    5573.658952678074  0.000010470001                                                                             
 4063    5573.658954599135  0.000004811076                                                                             
 4064    5574.079767491477  0.000003140019                                                                             
 4065    5574.079767695994  0.000003725421                                                                             
 4066    5574.183250972324  0.000011230001                                                                             
 4067    5574.183257050640  0.000006668782                                                                             
 4068    5574.323104405838  0.000001690000                                                                             
 4069    5574.323107125090  0.000003029297                                                                             
 4070    5574.376407027417  0.000002450002                                                                             
 4071    5574.411501452379  0.000002670004                                                                             
 4072    5574.506610460891  0.000005981263                                                                             
 4073    5574.506611401590  0.000006383761                                                                             
 4074    5574.547302303253  0.000008040001                                                                             
 4075    5574.572554047073  0.000005411865                                                                             
 4076    5575.071392900644  0.000003040002                                                                             
 4077    5577.642873562671  0.000002290005                                                                             
 4078    5577.642874634268  0.000002143737                                                                             
 4079    5578.311966321236  0.000005744100                                                                             
 4080    5578.311967307653  0.000006477655                                                                             
 4081    5578.364735995466  0.000001770007                                                                             
 4082    5578.865466931918  0.000010020671                                                                             
 4083    5578.865467561738  0.000010177702                                                                             
 4084    5579.015269714442  0.000001920000                                                                             
 4085    5579.015270022728  0.000002032267                                                                             
 4086    5579.106906138121  0.000003010030                                                                             
 4087    5579.106906437056  0.000003024921                                                                             
 4088    5579.199965544221  0.000011680017                                                                             
 4089    5579.199965638289  0.000007074287                                                                             
 4090    5579.229647531565  0.000011630237                                                                             
 4091    5579.229647643800  0.000007874136                                                                             
 4092    5579.291757817374  0.000007760233                                                                             
 4093    5579.291759256906  0.000006476053                                                                             
 4094    5579.768372690984  0.000001830000                                                                             
 4095    5581.964351097836  0.000009480002                                                                             
 4096    5581.964351695417  0.000015741441                                                                             
 4097    5583.730689102284  0.000004549398                                                                             
 4098    5583.730695590666  0.000008650945                                                                             
 4099    5583.736397421062  0.000004356014                                                                             
 4100    5583.736401048396  0.000007694911                                                                             
 4101    5584.254771224419  0.000003800001                                                                             
 4102    5584.254776286661  0.000005851718                                                                             
 4103    5584.258579652491  0.000002570002                                                                             
 4104    5584.258580990901  0.000003444346                                                                             
 4105    5584.593703096558  0.000002286329                                                                             
 4106    5584.593704838984  0.000003579456                                                                             
 4107    5585.156977796687  0.000003020004                                                                             
 4108    5585.156977811605  0.000005160002                                                                             
 4109    5585.494710127664  0.000014584013                                                                             
 4110    5585.494711695337  0.000015644901                                                                             
 4111    5585.496291535967  0.000018024985                                                                             
 4112    5585.497080212647  0.000014822862                                                                             
 4113    5585.837128467645  0.000002970003                                                                             
 4114    5585.837128568261  0.000003021667                                                                             
 4115    5585.916544411827  0.000002245367                                                                             
 4116    5585.916547132886  0.000004728784                                                                             
 4117    5586.359490974181  0.000005166350                                                                             
 4118    5586.632783813560  0.000009889180                                                                             
 4119    5586.632791128264  0.000012616424                                                                             
 4120    5586.658999940594  0.000008246119                                                                             
 4121    5586.659000301469  0.000009656178                                                                             
 4122    5586.872721330494  0.000011046258                                                                             
 4123    5586.953693084827  0.000003682449                                                                             
 4124    5586.982225814118  0.000164300005                                                                             
 4125    5586.982706065143  0.000170782823                                                                             
 4126    5587.177708011098  0.000003929548                                                                             
 4127    5587.177709714793  0.000007030423                                                                             
 4128    5587.387949901326  0.000004310733                                                                             
 4129    5587.533205544374  0.000014945077                                                                             
 4130    5587.533212418092  0.000017021272                                                                             
 4131    5587.717198983184  0.000070712855                                                                             
 4132    5587.717223241517  0.000062710007                                                                             
 4133    5589.189432056900  0.000003362803                                                                             
 4134    5589.189433865345  0.000004011810                                                                             
 4135    5589.342205933925  0.000008060000                                                                             
 4136    5589.342216033937  0.000011724294                                                                             
 4137    5589.506699798848  0.000016383287                                                                             
 4138    5589.506888324089  0.000013689949                                                                             
 4139    5589.641677197630  0.000034524488                                                                             
 4140    5589.641681643863  0.000034659112                                                                             
 4141    5589.676706889065  0.000006140611                                                                             
 4142    5589.676708145969  0.000009135145                                                                             
 4143    5589.694606013785  0.000006393545                                                                             
 4144    5589.694607295641  0.000007208198                                                                             
 4145    5589.876600655663  0.000011790154                                                                             
 4146    5589.876602009645  0.000007376942                                                                             
 4147    5589.883729937018  0.000006590677                                                                             
 4148    5589.883733978175  0.000010053878                                                                             
 4149    5590.157481326352  0.000007119964                                                                             
 4150    5590.157487314836  0.000006847628                                                                             
 4151    5592.086084052951  0.000037595896                                                                             
 4152    5592.104840270925  0.000029370098                                                                             
 4153    5592.104841223162  0.000043733081                                                                             
 4154    5592.197522317794  0.000005595368                                                                             
 4155    5592.225452254598  0.000011941275                                                                             
 4156    5592.225482223733  0.000018307291                                                                             
 4157    5592.496819077855  0.000007200973                                                                             
 4158    5592.496819563323  0.000007401870                                                                             
 4159    5592.530907357374  0.000007406883                                                                             
 4160    5592.530909308594  0.000009448403                                                                             
 4161    5592.883374860121  0.000006030083                                                                             
 4162    5592.883390992002  0.000016526575                                                                             
 4163    5593.012589721773  0.000008920000                                                                             
 4164    5593.012610238131  0.000089206295                                                                             
 4165    5593.787274634086  0.000019590015                                                                             
 4166    5593.787277730359  0.000028910014                                                                             
 4167    5595.009199348094  0.000001790028                                                                             
 4168    5595.009203968009  0.000005134046                                                                             
 4169    5595.364305249903  0.000005390001                                                                             
 4170    5595.364306249834  0.000005831062                                                                             
 4171    5595.385865373481  0.000003125127                                                                             
 4172    5595.385866382102  0.000006665445                                                                             
 4173    5595.680941434962  0.000004695145                                                                             
 4174    5595.680946059561  0.000028769007                                                                             
 4175    5595.720576803278  0.000031974710                                                                             
 4176    5595.734750435435  0.000014420633                                                                             
 4177    5595.815466519120  0.000009070027                                                                             
 4178    5595.815470328363  0.000009940549                                                                             
 4179    5597.850146109784  0.000004410008                                                                             
 4180    5597.850160341535  0.000032902217                                                                             
 4181    5597.908514474192  0.000033738786                                                                             
 4182    5597.908517921926  0.000043570135                                                                             
 4183    5597.931589718478  0.000009714466                                                                             
 4184    5598.258846065123  0.000003370001                                                                             
 4185    5598.258846870935  0.000001909314                                                                             
 4186    5598.539526408813  0.000001960010                                                                             
 4187    5603.118793393926  0.000016640001                                                                             
 4188    5603.118793735528  0.000016742688                                                                             
 4189    5603.277257316894  0.000002330036                                                                             
 4190    5603.277259698773  0.000019746395                                                                             
 4191    5603.800178307825  0.000001750006                                                                             
 4192    5603.800180748391  0.000001800102                                                                             
 4193    5604.263357016622  0.000001800002                                                                             
 4194    5604.263357196955  0.000002139383                                                                             
 4195    5604.691082526410  0.000002350000                                                                             
 4196    5604.691083338570  0.000004226407                                                                             
 4197    5605.316780243356  0.000004650001                                                                             
 4198    5606.016151633389  0.000013240001                                                                             
 4199    5606.016154040546  0.000006230771                                                                             
 4200    5606.487703042715  0.000003493834                                                                             
 4201    5607.919848483787  0.000007561294                                                                             
 4202    5607.919854552567  0.000019705520                                                                             
 4203    5608.006660042982  0.000035873658                                                                             
 4204    5608.006840224272  0.000045977847                                                                             
 4205    5609.574885578426  0.000002110002                                                                             
 4206    5609.574886424833  0.000002282963                                                                             
 4207    5611.037835434737  0.000004430001                                                                             
 4208    5611.249152938954  0.000006763233                                                                             
 4209    5611.249625591733  0.000006996358                                                                             
 4210    5611.261846573271  0.000010981256                                                                             
 4211    5611.261851172984  0.000013411536                                                                             
 4212    5612.872850237291  0.000005770001                                                                             
 4213    5612.872850462712  0.000005463663                                                                             
 4214    5614.981802987591  0.000002731690                                                                             
 4215    5614.996899952287  0.000003394615                                                                             
 4216    5615.146143766257  0.000003970000                                                                             
 4217    5615.146148767884  0.000005746233                                                                             
 4218    5616.541985071232  0.000002448025                                                                             
 4219    5616.541985825329  0.000002721835                                                                             
 4220    5618.329207166296  0.000065640089                                                                             
 4221    5618.329265274779  0.000041220136                                                                             
 4222    5618.793646939552  0.000002970015                                                                             
 4223    5618.793647226398  0.000001550841                                                                             
 4224    5618.870583164525  0.000003191135                                                                             
 4225    5618.870586112454  0.000004600744                                                                             
 4226    5619.112250882592  0.000002940017                                                                             
 4227    5619.112251162744  0.000006017484                                                                             
 4228    5621.057968845687  0.000001960022                                                                             
 4229    5621.057968952736  0.000002292183                                                                             
 4230    5621.651819811453  0.000002740363                                                                             
 4231    5621.651820317848  0.000002187905                                                                             
 4232    5621.785376964548  0.000000660020                                                                             
 4233    5621.785377240514  0.000001027680                                                                             
 4234    5623.180939646261  0.000046335769                                                                             
 4235    5623.180941894456  0.000082706230                                                                             
 4236    5623.197939788090  0.000075564473                                                                             
 4237    5623.197940071321  0.000094649469                                                                             
 4238    5623.501089434289  0.000014900000                                                                             
 4239    5623.501090274230  0.000011803629                                                                             
 4240    5625.194852359067  0.000011501637                                                                             
 4241    5625.194856072309  0.000027055224                                                                             
 4242    5627.406493384927  0.000006058295                                                                             
 4243    5627.406494640299  0.000007090199                                                                             
 4244    5627.819203024296  0.000002694097                                                                             
 4245    5627.819203791402  0.000002664549                                                                             
 4246    5628.174455826188  0.000016950001                                                                             
 4247    5628.174471018592  0.000027469061                                                                             
 4248    5628.184556600860  0.000011615553                                                                             
 4249    5628.184557516257  0.000010472922                                                                             
 4250    5628.520567208152  0.000057550203                                                                             
 4251    5628.520570838894  0.000063620075                                                                             
 4252    5628.848074319046  0.000023460000                                                                             
 4253    5628.848075617630  0.000026512404                                                                             
 4254    5628.870464372702  0.000022480000                                                                             
 4255    5628.870465917367  0.000025607738                                                                             
 4256    5629.258780814022  0.000009050001                                                                             
 4257    5631.405135298021  0.000010755762                                                                             
 4258    5631.733660051662  0.000012831367                                                                             
 4259    5631.733663845773  0.000010527483                                                                             
 4260    5632.014715691931  0.000018884450                                                                             
 4261    5632.400316296743  0.000004510361                                                                             
 4262    5632.400327849134  0.000015494984                                                                             
 4263    5632.443138278129  0.000006961596                                                                             
 4264    5632.443296442750  0.000007100467                                                                             
 4265    5632.663111910637  0.000009390002                                                                             
 4266    5632.663112129157  0.000008966651                                                                             
 4267    5632.723909464758  0.000004570000                                                                             
 4268    5632.723913107578  0.000006656353                                                                             
 4269    5633.899964628316  0.000005240899                                                                             
 4270    5633.899964809541  0.000006113272                                                                             
 4271    5634.527764664824  0.000001840005                                                                             
 4272    5635.030602638923  0.000003103359                                                                             
 4273    5635.030603326247  0.000001829235                                                                             
 4274    5635.210170724089  0.000001860001                                                                             
 4275    5635.210172407104  0.000003292782                                                                             
 4276    5635.243323717997  0.000005540128                                                                             
 4277    5635.243324196355  0.000004113647                                                                             
 4278    5635.278316509461  0.000006393523                                                                             
 4279    5635.587037303574  0.000003170006                                                                             
 4280    5635.686827126114  0.000008820000                                                                             
 4281    5635.686833990770  0.000007946676                                                                             
 4282    5636.000879608136  0.000017239100                                                                             
 4283    5636.031754960970  0.000003570005                                                                             
 4284    5636.031755002503  0.000008870018                                                                             
 4285    5636.966986462468  0.000001590005                                                                             
 4286    5636.966986634640  0.000001352654                                                                             
 4287    5638.645192430067  0.000001847751                                                                             
 4288    5638.645192656637  0.000003555632                                                                             
 4289    5639.279130587585  0.000004140006                                                                             
 4290    5639.279131034277  0.000003688447                                                                             
 4291    5639.538153944205  0.000006717490                                                                             
 4292    5639.538155071086  0.000007560488                                                                             
 4293    5639.930684022774  0.000002680771                                                                             
 4294    5639.930684161809  0.000008030632                                                                             
 4295    5640.483790301440  0.000009700001                                                                             
 4296    5640.483791222396  0.000009646990                                                                             
 4297    5640.624688392771  0.000002088268                                                                             
 4298    5640.666571277722  0.000004120002                                                                             
 4299    5640.670351807587  0.000002300014                                                                             
 4300    5640.743710741510  0.000005156210                                                                             
 4301    5640.743711201602  0.000006070627                                                                             
 4302    5643.220918715373  0.000007094037                                                                             
 4303    5643.229706378881  0.000002700000                                                                             
 4304    5643.229709891987  0.000007615696                                                                             
 4305    5643.249011042478  0.000012510457                                                                             
 4306    5643.435644868835  0.000014012801                                                                             
 4307    5643.435786452322  0.000047352598                                                                             
 4308    5643.680322857099  0.000007630015                                                                             
 4309    5643.680328976074  0.000014206402                                                                             
 4310    5643.698928263295  0.000010688700                                                                             
 4311    5643.699675350907  0.000009050550                                                                             
 4312    5644.163681461189  0.000006140025                                                                             
 4313    5644.163681654130  0.000008272420                                                                             
 4314    5644.591123582999  0.000007069817                                                                             
 4315    5644.591127863358  0.000007556028                                                                             
 4316    5644.961769113247  0.000067560004                                                                             
 4317    5644.961778002379  0.000068413536                                                                             
 4318    5645.117584647944  0.000009590000                                                                             
 4319    5645.396524179191  0.000003362451                                                                             
 4320    5645.396525035677  0.000003561627                                                                             
 4321    5645.550832313002  0.000003220544                                                                             
 4322    5645.550843793425  0.000013583431                                                                             
 4323    5645.619151198773  0.000080450001                                                                             
 4324    5645.619158495119  0.000085021260                                                                             
 4325    5645.907091913776  0.000007271694                                                                             
 4326    5645.907092466391  0.000027340155                                                                             
 4327    5646.545936769440  0.000011290000                                                                             
 4328    5646.545939849489  0.000004466722                                                                             
 4329    5646.728838274591  0.000005100565                                                                             
 4330    5646.728844625125  0.000008645042                                                                             
 4331    5646.968822980714  0.000010540686                                                                             
 4332    5646.969265200946  0.000003710166                                                                             
 4333    5646.981534267851  0.000003903367                                                                             
 4334    5646.981538765285  0.000011545690                                                                             
 4335    5648.312184732862  0.000003617726                                                                             
 4336    5648.553128648477  0.000003370000                                                                             
 4337    5648.553129845531  0.000002322111                                                                             
 4338    5648.746524387683  0.000003850007                                                                             
 4339    5648.746525346456  0.000003567656                                                                             
 4340    5648.803792578615  0.000002540007                                                                             
 4341    5648.803792744746  0.000002757288                                                                             
 4342    5648.881227288915  0.000009289838                                                                             
 4343    5648.925293123475  0.000017908240                                                                             
 4344    5648.953824440936  0.000015263316                                                                             
 4345    5648.953828332074  0.000020981899                                                                             
 4346    5649.222854187266  0.000016237646                                                                             
 4347    5649.286077390823  0.000007154831                                                                             
 4348    5649.503845138614  0.000022171702                                                                             
 4349    5649.503859043772  0.000015221454                                                                             
 4350    5649.586957086849  0.000003330486                                                                             
 4351    5649.587021794788  0.000004020031                                                                             
 4352    5649.739334614252  0.000004040035                                                                             
 4353    5649.739334770764  0.000002899112                                                                             
 4354    5650.762498104611  0.000005870801                                                                             
 4355    5650.762501145298  0.000007643683                                                                             
 4356    5651.590033658640  0.000018240001                                                                             
 4357    5651.590035813453  0.000019327807                                                                             
 4358    5652.299252298933  0.000004730002                                                                             
 4359    5652.299252846081  0.000005064751                                                                             
 4360    5652.386969584385  0.000003165134                                                                             
 4361    5652.386978408187  0.000009511360                                                                             
 4362    5652.537173291066  0.000044450010                                                                             
 4363    5652.537181277882  0.000050881285                                                                             
 4364    5652.651264645873  0.000037370904                                                                             
 4365    5652.651267107513  0.000036179286                                                                             
 4366    5652.899554312297  0.000002779443                                                                             
 4367    5652.899556992100  0.000004140698                                                                             
 4368    5652.952582231194  0.000008255777                                                                             
 4369    5652.952588215723  0.000010916703                                                                             
 4370    5653.744536133220  0.000004337015                                                                             
 4371    5653.744541918485  0.000007535004                                                                             
 4372    5655.774404197084  0.000002521530                                                                             
 4373    5655.774405716465  0.000003037670                                                                             
 4374    5656.150086803887  0.000006022420                                                                             
 4375    5656.150087597090  0.000004909809                                                                             
 4376    5656.212376675185  0.000026870734                                                                             
 4377    5656.212683751639  0.000035425392                                                                             
 4378    5656.275169405289  0.000004184520                                                                             
 4379    5656.649309432036  0.000003740764                                                                             
 4380    5656.727816122646  0.000001620230                                                                             
 4381    5656.732073317333  0.000003461411                                                                             
 4382    5656.732074193531  0.000004114998                                                                             
 4383    5657.093338283647  0.000012941251                                                                             
 4384    5657.093341003246  0.000003731152                                                                             
 4385    5657.587212264549  0.000016306212                                                                             
 4386    5657.657366270373  0.000004293390                                                                             
 4387    5657.657369311989  0.000009158309                                                                             
 4388    5657.701985404062  0.000065250000                                                                             
 4389    5657.701999515877  0.000069390120                                                                             
 4390    5658.160122645655  0.000002625060                                                                             
 4391    5658.160124241017  0.000004074417                                                                             
 4392    5658.503207724594  0.000003490024                                                                             
 4393    5659.963572470071  0.000001590008                                                                             
 4394    5659.963572685108  0.000002219047                                                                             
 4395    5661.396315669918  0.000043000908                                                                             
 4396    5661.396324310298  0.000034951715                                                                             
 4397    5661.803858164159  0.000003535370                                                                             
 4398    5661.803862382054  0.000008524788                                                                             
 4399    5663.015434789988  0.000042136722                                                                             
 4400    5663.020294593045  0.000064331496                                                                             
 4401    5663.139851042778  0.000003240000                                                                             
 4402    5663.139855614463  0.000005108280                                                                             
 4403    5663.275737851322  0.000036141058                                                                             
 4404    5663.275769493204  0.000041752644                                                                             
 4405    5663.351258864624  0.000014052149                                                                             
 4406    5663.351263272274  0.000007839806                                                                             
 4407    5663.636619936395  0.000004164579                                                                             
 4408    5663.636621026830  0.000004197731                                                                             
 4409    5663.670500778262  0.000004745781                                                                             
 4410    5663.670501777779  0.000004026028                                                                             
 4411    5663.703066440328  0.000002639522                                                                             
 4412    5663.703067412414  0.000003266965                                                                             
 4413    5664.572864668133  0.000005280000                                                                             
 4414    5664.572869339099  0.000005440878                                                                             
 4415    5664.704614013504  0.000003180056                                                                             
 4416    5664.704615256184  0.000016005051                                                                             
 4417    5664.786576889448  0.000003104371                                                                             
 4418    5664.786579254228  0.000005821480                                                                             
 4419    5664.837309952224  0.000003763038                                                                             
 4420    5664.837864744034  0.000002742533                                                                             
 4421    5664.905083159901  0.000002030043                                                                             
 4422    5664.905083224070  0.000002412201                                                                             
 4423    5664.958257526487  0.000052840065                                                                             
 4424    5664.958263147887  0.000042304931                                                                             
 4425    5665.114333594682  0.000003559302                                                                             
 4426    5665.132671912385  0.000003330007                                                                             
 4427    5665.788740689205  0.000004800005                                                                             
 4428    5665.788743404799  0.000007654171                                                                             
 4429    5665.994284927416  0.000047477793                                                                             
 4430    5665.994294096837  0.000043904104                                                                             
 4431    5666.091132854486  0.000002602441                                                                             
 4432    5666.091133583626  0.000002753724                                                                             
 4433    5667.322233116685  0.000014520008                                                                             
 4434    5667.322234913462  0.000008098347                                                                             
 4435    5667.635462230558  0.000001420001                                                                             
 4436    5667.635463382467  0.000001920942                                                                             
 4437    5668.587377506530  0.000000880796                                                                             
 4438    5668.587379979899  0.000002310007                                                                             
 4439    5669.473170702014  0.000022234872                                                                             
 4440    5669.473172213479  0.000017485987                                                                             
 4441    5669.680316831234  0.000023543818                                                                             
 4442    5669.680324147625  0.000001756443                                                                             
 4443    5671.017410218598  0.000022483286                                                                             
 4444    5671.050463170304  0.000024932329                                                                             
 4445    5671.095766435002  0.000002440415                                                                             
 4446    5671.095766464449  0.000002400509                                                                             
 4447    5671.494677989445  0.000009540001                                                                             
 4448    5671.494678313180  0.000007033136                                                                             
 4449    5672.071945307996  0.000011810005                                                                             
 4450    5672.071948003768  0.000003302799                                                                             
 4451    5672.751682788427  0.000001680011                                                                             
 4452    5672.751966363161  0.000001060820                                                                             
 4453    5673.627233751765  0.000001314262                                                                             
 4454    5673.627234026915  0.000001943297                                                                             
 4455    5674.088073954802  0.000002670003                                                                             
 4456    5674.088074044897  0.000002492014                                                                             
 4457    5674.297139401824  0.000018730005                                                                             
 4458    5674.297144363880  0.000045744081                                                                             
 4459    5675.081115068485  0.000002800001                                                                             
 4460    5675.195918623948  0.000037630000                                                                             
 4461    5675.195921374612  0.000042787394                                                                             
 4462    5675.310535842323  0.000002190004                                                                             
 4463    5675.310538097739  0.000003116536                                                                             
 4464    5675.340596904774  0.000024700046                                                                             
 4465    5675.340598233694  0.000019862410                                                                             
 4466    5675.436173325429  0.000005570000                                                                             
 4467    5675.436173426529  0.000006480776                                                                             
 4468    5675.645213881202  0.000014850335                                                                             
 4469    5675.645214217479  0.000014757317                                                                             
 4470    5676.906954053537  0.000002945729                                                                             
 4471    5677.078310553021  0.000064673041                                                                             
 4472    5677.857869272607  0.000019882497                                                                             
 4473    5678.160622157226  0.000017520000                                                                             
 4474    5678.160624717977  0.000020884569                                                                             
 4475    5678.346650945019  0.000001850003                                                                             
 4476    5679.633320633724  0.000015330000                                                                             
 4477    5679.633321264912  0.000009443269                                                                             
 4478    5679.652154418528  0.000006025199                                                                             
 4479    5679.652154918545  0.000011426762                                                                             
 4480    5680.791321409565  0.000002740026                                                                             
 4481    5680.791343020138  0.000002610001                                                                             
 4482    5680.966640040197  0.000002560001                                                                             
 4483    5680.966650924995  0.000104977417                                                                             
 4484    5681.729290438215  0.000004509207                                                                             
 4485    5681.729293580389  0.000004930001                                                                             
 4486    5682.065920500318  0.000001940009                                                                             
 4487    5682.065922950216  0.000005985017                                                                             
 4488    5682.551542072638  0.000082050001                                                                             
 4489    5682.551542657679  0.000082362188                                                                             
 4490    5682.556689537645  0.000066700012                                                                             
 4491    5682.558941228125  0.000082160003                                                                             
 4492    5683.517623285551  0.000001710011                                                                             
 4493    5684.624662488155  0.000001425906                                                                             
 4494    5684.624663127964  0.000003781544                                                                             
 4495    5684.765144768413  0.000002480000                                                                             
 4496    5684.765144877913  0.000003416718                                                                             
 4497    5684.969317317815  0.000019906358                                                                             
 4498    5684.969769756327  0.000027900000                                                                             
 4499    5685.814697580150  0.000028200000                                                                             
 4500    5685.814709007210  0.000034356533                                                                             
 4501    5685.867630633668  0.000001724466                                                                             
 4502    5685.867690962324  0.000015292813                                                                             
 4503    5686.350061589189  0.000020586934                                                                             
 4504    5686.350062636569  0.000017118780                                                                             
 4505    5687.211178918727  0.000017239160                                                                             
 4506    5687.265111039874  0.000018522745                                                                             
 4507    5687.312803196448  0.000001879118                                                                             
 4508    5687.312805938494  0.000037461073                                                                             
 4509    5687.333902718356  0.000031550019                                                                             
 4510    5687.333905808455  0.000033560852                                                                             
 4511    5687.441949809974  0.000016760012                                                                             
 4512    5687.441954446769  0.000019857897                                                                             
 4513    5688.063232535224  0.000002090180                                                                             
 4514    5688.063234681333  0.000003317166                                                                             
 4515    5688.084340134459  0.000002445912                                                                             
 4516    5688.084340202118  0.000002462319                                                                             
 4517    5688.951046920541  0.000025310003                                                                             
 4518    5688.951051448262  0.000028962419                                                                             
 4519    5688.968366539603  0.000014576688                                                                             
 4520    5688.969195525894  0.000010205068                                                                             
 4521    5688.976125371121  0.000001091134                                                                             
 4522    5689.334599379898  0.000002636171                                                                             
 4523    5689.334602332186  0.000004861149                                                                             
 4524    5691.643469326354  0.000018330001                                                                             
 4525    5691.643472611925  0.000022585792                                                                             
 4526    5691.719697287583  0.000031645243                                                                             
 4527    5691.719835489110  0.000032942236                                                                             
 4528    5692.540603911301  0.000004020002                                                                             
 4529    5692.540605527402  0.000004521452                                                                             
 4530    5692.611128261298  0.000013420000                                                                             
 4531    5692.611129251321  0.000011996486                                                                             
 4532    5693.141740264715  0.000009833597                                                                             
 4533    5693.141742120416  0.000012592730                                                                             
 4534    5695.271815209550  0.000002000001                                                                             
 4535    5695.436205873416  0.000013790000                                                                             
 4536    5695.436209237764  0.000015724522                                                                             
 4537    5695.546077897156  0.000001621804                                                                             
 4538    5698.318757363906  0.000004304010                                                                             
 4539    5698.318762210961  0.000004710001                                                                             
 4540    5698.409705819281  0.000013867652                                                                             
 4541    5698.409706101899  0.000014407160                                                                             
 4542    5698.851828230485  0.000023550001                                                                             
 4543    5698.851830934447  0.000026210805                                                                             
 4544    5698.943860932683  0.000016911947                                                                             
 4545    5698.943862483962  0.000017421075                                                                             
 4546    5699.436071441241  0.000015950001                                                                             
 4547    5699.436072700943  0.000014991822                                                                             
 4548    5702.716720189685  0.000021477776                                                                             
 4549    5702.716721934403  0.000025151125                                                                             
 4550    5703.159503783578  0.000003769496                                                                             
 4551    5703.170109239321  0.000015992628                                                                             
 4552    5703.234245143484  0.000006009203                                                                             
 4553    5703.234248581914  0.000032288910                                                                             
 4554    5703.537246066162  0.000010851463                                                                             
 4555    5703.537255648621  0.000014494813                                                                             
 4556    5703.730074223340  0.000021296986                                                                             
 4557    5703.730075016475  0.000019218874                                                                             
 4558    5703.997462873420  0.000007471768                                                                             
 4559    5703.997477856835  0.000016897586                                                                             
 4560    5704.185019844902  0.000010469783                                                                             
 4561    5704.666762494934  0.000013279919                                                                             
 4562    5704.666762750987  0.000013076418                                                                             
 4563    5705.194053584189  0.000001992663                                                                             
 4564    5705.397684558992  0.000006246857                                                                             
 4565    5705.397698377803  0.000015262713                                                                             
 4566    5706.028546732397  0.000008060001                                                                             
 4567    5706.028549844354  0.000011868242                                                                             
 4568    5709.468420341365  0.000007180501                                                                             
 4569    5709.468421695803  0.000003809197                                                                             
 4570    5709.906105387875  0.000052522690                                                                             
 4571    5709.906110013946  0.000062807803                                                                             
 4572    5710.052863728257  0.000016020000                                                                             
 4573    5710.052869368949  0.000020867955                                                                             
 4574    5710.797049580231  0.000011877990                                                                             
 4575    5710.797054728792  0.000009689130                                                                             
 4576    5710.928603610654  0.000015279562                                                                             
 4577    5710.979498793346  0.000096570006                                                                             
 4578    5710.979523751281  0.000104544783                                                                             
 4579    5711.620091925935  0.000029290022                                                                             
 4580    5711.620111593852  0.000035311783                                                                             
 4581    5711.666996557457  0.000023560000                                                                             
 4582    5711.667001409366  0.000031299067                                                                             
 4583    5711.683108737174  0.000017691236                                                                             
 4584    5711.683137158547  0.000018100001                                                                             
 4585    5712.826943220189  0.000007850006                                                                             
 4586    5712.826945604505  0.000013944522                                                                             
 4587    5712.871885574082  0.000007882287                                                                             
 4588    5712.871886134276  0.000008510688                                                                             
 4589    5713.009193864634  0.000003060000                                                                             
 4590    5713.009201828607  0.000009065564                                                                             
 4591    5713.129485990294  0.000042120014                                                                             
 4592    5713.129489323477  0.000050714199                                                                             
 4593    5713.183929303086  0.000007482894                                                                             
 4594    5713.183930538052  0.000007177321                                                                             
 4595    5713.780724209834  0.000051370025                                                                             
 4596    5713.781077328888  0.000021937443                                                                             
 4597    5713.793488615227  0.000036829641                                                                             
 4598    5713.793491297650  0.000037602657                                                                             
 4599    5714.210392026424  0.000068290000                                                                             
 4600    5714.210399248020  0.000077178984                                                                             
 4601    5714.314587622325  0.000086471592                                                                             
 4602    5714.314757318710  0.000076730004                                                                             
 4603    5714.476970594407  0.000007030001                                                                             
 4604    5714.476972090872  0.000006867076                                                                             
 4605    5714.989743185841  0.000002656849                                                                             
 4606    5715.065681207721  0.000005796650                                                                             
 4607    5715.144027769149  0.000011704731                                                                             
 4608    5715.144031446888  0.000012216442                                                                             
 4609    5715.184376575125  0.000001965756                                                                             
 4610    5715.249210234163  0.000002510000                                                                             
 4611    5715.249215175120  0.000010641931                                                                             
 4612    5715.730720067945  0.000024018344                                                                             
 4613    5715.730722207380  0.000025600666                                                                             
 4614    5715.760087276905  0.000005820351                                                                             
 4615    5715.760091903135  0.000022540427                                                                             
 4616    5715.990383703775  0.000009089454                                                                             
 4617    5715.990387002475  0.000010274389                                                                             
 4618    5716.065483332656  0.000001525605                                                                             
 4619    5716.065484208041  0.000001825717                                                                             
 4620    5716.485626703580  0.000002707017                                                                             
 4621    5716.492013926032  0.000007320000                                                                             
 4622    5716.492016386896  0.000010888774                                                                             
 4623    5717.167806466348  0.000017499028                                                                             
 4624    5717.167810474572  0.000005977566                                                                             
 4625    5717.278296038282  0.000012698762                                                                             
 4626    5717.279098052028  0.000008957768                                                                             
 4627    5717.496002937713  0.000006601782                                                                             
 4628    5717.496009580297  0.000009620812                                                                             
 4629    5717.598746155292  0.000004097216                                                                             
 4630    5717.598752836788  0.000009101177                                                                             
 4631    5718.695394565926  0.000002420246                                                                             
 4632    5718.695397298893  0.000003538352                                                                             
 4633    5718.721840368114  0.000005022525                                                                             
 4634    5718.721847744449  0.000011514433                                                                             
 4635    5718.755586870714  0.000032310000                                                                             
 4636    5718.755590701186  0.000035595097                                                                             
 4637    5719.037991684522  0.000037382645                                                                             
 4638    5719.047266195706  0.000009578122                                                                             
 4639    5721.548045399985  0.000027514379                                                                             
 4640    5721.549346397625  0.000027610007                                                                             
 4641    5721.568467031311  0.000016345782                                                                             
 4642    5721.568468015314  0.000021084634                                                                             
 4643    5722.089385988717  0.000001730009                                                                             
 4644    5722.089387352204  0.000003612281                                                                             
 4645    5722.370397182613  0.000033162786                                                                             
 4646    5722.370421068226  0.000023100566                                                                             
 4647    5722.372641026044  0.000001600040                                                                             
 4648    5722.372641135337  0.000001765333                                                                             
 4649    5722.381071636267  0.000003230057                                                                             
 4650    5722.381072096137  0.000003258589                                                                             
 4651    5722.957012794900  0.000016318762                                                                             
 4652    5722.967947626538  0.000012024491                                                                             
 4653    5723.670648926874  0.000012637983                                                                             
 4654    5723.670649746837  0.000019552964                                                                             
 4655    5723.684301278640  0.000017910002                                                                             
 4656    5723.684304236484  0.000034490729                                                                             
 4657    5723.684307689310  0.000021861146                                                                             
 4658    5723.684313097375  0.000037941592                                                                             
 4659    5723.835822598448  0.000005073271                                                                             
 4660    5723.835828592763  0.000009310984                                                                             
 4661    5724.038090887620  0.000018170005                                                                             
 4662    5724.038104738378  0.000014499990                                                                             
 4663    5724.107531651894  0.000001750005                                                                             
 4664    5724.107532364530  0.000003092426                                                                             
 4665    5724.282094628355  0.000011352253                                                                             
 4666    5724.282097686464  0.000074480848                                                                             
 4667    5724.861609541002  0.000003310000                                                                             
 4668    5724.949755394387  0.000030882971                                                                             
 4669    5724.949762171186  0.000018832468                                                                             
 4670    5725.055471722924  0.000004719310                                                                             
 4671    5725.055473404353  0.000005201041                                                                             
 4672    5725.240178796915  0.000005550002                                                                             
 4673    5725.240179014709  0.000005274956                                                                             
 4674    5725.262665762127  0.000005389992                                                                             
 4675    5726.566639813811  0.000006574312                                                                             
 4676    5726.566643900564  0.000007600680                                                                             
 4677    5726.694659362387  0.000043905882                                                                             
 4678    5726.695590356844  0.000062708356                                                                             
 4679    5726.720546230443  0.000011264850                                                                             
 4680    5726.720551486411  0.000030177300                                                                             
 4681    5727.155365515294  0.000003910001                                                                             
 4682    5727.155374434781  0.000010431504                                                                             
 4683    5727.556007118825  0.000049707327                                                                             
 4684    5727.556011136965  0.000042650002                                                                             
 4685    5727.824365305363  0.000005491581                                                                             
 4686    5727.824365506159  0.000006103441                                                                             
 4687    5727.935034577800  0.000007900000                                                                             
 4688    5727.935037380636  0.000010035053                                                                             
 4689    5728.104079512164  0.000029741688                                                                             
 4690    5728.104106372623  0.000024615034                                                                             
 4691    5729.562991022029  0.000013860036                                                                             
 4692    5729.563005852576  0.000020582236                                                                             
 4693    5729.815291420779  0.000006230021                                                                             
 4694    5729.815299347300  0.000008392196                                                                             
 4695    5730.764988308809  0.000015850000                                                                             
 4696    5730.764988606236  0.000017089903                                                                             
 4697    5731.786304567999  0.000054540000                                                                             
 4698    5731.786323496981  0.000053311299                                                                             
 4699    5731.814185706829  0.000035140068                                                                             
 4700    5731.814186305407  0.000034900053                                                                             
 4701    5731.913369304005  0.000005480555                                                                             
 4702    5732.608397791460  0.000004419708                                                                             
 4703    5732.608405217370  0.000008858720                                                                             
 4704    5733.032069507706  0.000003540019                                                                             
 4705    5733.373616590830  0.000010159973                                                                             
 4706    5733.373617877230  0.000010877959                                                                             
 4707    5733.510380349329  0.000001837828                                                                             
 4708    5733.510381708086  0.000002554630                                                                             
 4709    5734.389933836527  0.000005130000                                                                             
 4710    5734.389944505568  0.000014954889                                                                             
 4711    5734.613984943479  0.000021000001                                                                             
 4712    5734.613992132521  0.000023252329                                                                             
 4713    5734.961927061623  0.000022150004                                                                             
 4714    5734.961928292297  0.000021907428                                                                             
 4715    5735.009451182138  0.000005937710                                                                             
 4716    5735.009467733908  0.000018414027                                                                             
 4717    5735.217680910929  0.000006472481                                                                             
 4718    5735.217683308820  0.000013558222                                                                             
 4719    5735.405159290151  0.000029186177                                                                             
 4720    5735.405167219215  0.000024877663                                                                             
 4721    5735.615453323187  0.000010400187                                                                             
 4722    5735.615456200070  0.000014655965                                                                             
 4723    5736.226419650121  0.000043875433                                                                             
 4724    5736.226420828869  0.000045148478                                                                             
 4725    5736.268525673834  0.000052288552                                                                             
 4726    5736.279557676843  0.000116620004                                                                             
 4727    5736.861197376186  0.000026837899                                                                             
 4728    5736.861207880941  0.000034816111                                                                             
 4729    5736.870637467743  0.000043157882                                                                             
 4730    5736.870645002956  0.000045606252                                                                             
 4731    5737.153537248854  0.000002690042                                                                             
 4732    5737.153548591381  0.000012472682                                                                             
 4733    5737.258240408751  0.000006420082                                                                             
 4734    5737.258242290615  0.000007964338                                                                             
 4735    5737.346865789986  0.000010563010                                                                             
 4736    5737.373605651532  0.000006650000                                                                             
 4737    5737.373612139228  0.000010101292                                                                             
 4738    5737.436532872786  0.000008198590                                                                             
 4739    5737.453916517039  0.000001118391                                                                             
 4740    5737.453917849233  0.000002100602                                                                             
 4741    5737.980815648773  0.000066664550                                                                             
 4742    5738.052175067975  0.000050381364                                                                             
 4743    5738.052177445939  0.000054173784                                                                             
 4744    5738.073493082245  0.000048363046                                                                             
 4745    5738.863319115860  0.000004458525                                                                             
 4746    5738.863324369395  0.000006725297                                                                             
 4747    5738.949098804467  0.000001920041                                                                             
 4748    5738.949100111022  0.000004014024                                                                             
 4749    5738.966185777855  0.000001960058                                                                             
 4750    5738.966186776162  0.000003865610                                                                             
 4751    5739.447911287786  0.000017505049                                                                             
 4752    5740.021117939032  0.000017580003                                                                             
 4753    5740.021118622212  0.000024629950                                                                             
 4754    5740.038931899175  0.000002404972                                                                             
 4755    5740.437189907387  0.000011792378                                                                             
 4756    5740.586390702408  0.000012420538                                                                             
 4757    5740.589935493681  0.000066057394                                                                             
 4758    5740.884365384779  0.000031850025                                                                             
 4759    5740.884606650604  0.000036860305                                                                             
 4760    5740.916285830466  0.000002866657                                                                             
 4761    5740.916286499965  0.000002559301                                                                             
 4762    5741.151536878145  0.000002540000                                                                             
 4763    5741.151537902677  0.000008844032                                                                             
 4764    5741.193795491235  0.000032232125                                                                             
 4765    5741.193949254503  0.000044577675                                                                             
 4766    5741.326366376916  0.000002959022                                                                             
 4767    5742.670784951435  0.000016330338                                                                             
 4768    5742.670787320074  0.000007905826                                                                             
 4769    5743.420886477343  0.000003611643                                                                             
 4770    5743.420889223446  0.000004772284                                                                             
 4771    5743.604418548835  0.000002450001                                                                             
 4772    5743.604419991526  0.000003053059                                                                             
 4773    5743.676633154583  0.000039110117                                                                             
 4774    5743.676637053982  0.000031060265                                                                             
 4775    5744.530588074548  0.000016084000                                                                             
 4776    5744.530612607642  0.000012480271                                                                             
 4777    5745.260423431991  0.000032947022                                                                             
 4778    5745.260426990108  0.000045450189                                                                             
 4779    5745.895091727823  0.000000789556                                                                             
 4780    5745.895093303950  0.000002419528                                                                             
 4781    5747.076422138794  0.000006872410                                                                             
 4782    5747.197818445278  0.000003460038                                                                             
 4783    5747.197818536007  0.000003201569                                                                             
 4784    5747.325069097578  0.000004440020                                                                             
 4785    5747.364855062226  0.000004829888                                                                             
 4786    5747.364859022178  0.000007506412                                                                             
 4787    5750.494886658775  0.000003382209                                                                             
 4788    5750.494886839489  0.000003575615                                                                             
 4789    5752.152403985561  0.000000927645                                                                             
 4790    5752.152405921260  0.000003369798                                                                             
 4791    5752.671048225158  0.000003110994                                                                             
 4792    5752.712222039754  0.000008700005                                                                             
 4793    5752.712237211191  0.000028024778                                                                             
 4794    5752.719332573261  0.000016800648                                                                             
 4795    5752.949886519831  0.000003710059                                                                             
 4796    5752.949890936834  0.000004485341                                                                             
 4797    5753.028785269954  0.000008979146                                                                             
 4798    5753.028786499717  0.000014200818                                                                             
 4799    5753.039393884124  0.000028370002                                                                             
 4800    5753.039396673318  0.000016776604                                                                             
 4801    5754.212566412554  0.000057710000                                                                             
 4802    5754.212567138228  0.000003621565                                                                             
 4803    5754.587856491012  0.000001182739                                                                             
 4804    5754.587859167086  0.000003234794                                                                             
 4805    5755.952517663171  0.000003312585                                                                             
 4806    5756.138147230869  0.000005698170                                                                             
 4807    5756.138148752842  0.000009595690                                                                             
 4808    5756.142764357257  0.000006320353                                                                             
 4809    5756.142765036576  0.000008566501                                                                             
 4810    5756.288702387099  0.000003052439                                                                             
 4811    5756.288704699901  0.000004964742                                                                             
 4812    5756.940008106705  0.000001620117                                                                             
 4813    5757.667650462198  0.000005420002                                                                             
 4814    5758.845732595422  0.000003960301                                                                             
 4815    5759.057409243796  0.000015435060                                                                             
 4816    5759.057410731978  0.000011634809                                                                             
 4817    5759.256968979674  0.000011513454                                                                             
 4818    5759.318025593268  0.000003590003                                                                             
 4819    5759.422754276147  0.000006300004                                                                             
 4820    5759.422755361800  0.000002971130                                                                             
 4821    5759.537817133477  0.000003099514                                                                             
 4822    5759.760108146686  0.000075290023                                                                             
 4823    5759.760237458838  0.000066520069                                                                             
 4824    5760.653664699442  0.000022536474                                                                             
 4825    5760.653668149762  0.000030163844                                                                             
 4826    5760.688506186580  0.000032300126                                                                             
 4827    5760.688509290376  0.000031688185                                                                             
 4828    5762.534133603198  0.000002170000                                                                             
 4829    5762.534137089802  0.000004184073                                                                             
 4830    5764.033465461298  0.000003177320                                                                             
 4831    5764.033465998009  0.000002883681                                                                             
 4832    5765.820487932199  0.000001849504                                                                             
 4833    5765.820498159769  0.000080450003                                                                             
 4834    5765.874446286225  0.000053850081                                                                             
 4835    5765.874450480031  0.000057420085                                                                             
 4836    5766.446571515252  0.000004340000                                                                             
 4837    5766.446574962663  0.000004944503                                                                             
 4838    5766.469706077550  0.000051630000                                                                             
 4839    5766.469710625411  0.000006516128                                                                             
 4840    5767.194582473640  0.000003505838                                                                             
 4841    5767.194629965104  0.000178730000                                                                             
 4842    5767.540379658766  0.000011574220                                                                             
 4843    5767.540383923052  0.000009126594                                                                             
 4844    5767.545286529785  0.000014137526                                                                             
 4845    5767.545330009107  0.000016713783                                                                             
 4846    5767.580946301814  0.000042630000                                                                             
 4847    5768.602073144598  0.000001003864                                                                             
 4848    5768.602076133135  0.000004635599                                                                             
 4849    5768.705170794150  0.000001840001                                                                             
 4850    5768.705176285594  0.000006978974                                                                             
 4851    5769.007601835187  0.000060220061                                                                             
 4852    5769.007602376266  0.000072652879                                                                             
 4853    5769.009896866331  0.000005066931                                                                             
 4854    5769.009933425352  0.000045534911                                                                             
 4855    5769.032598591903  0.000063480044                                                                             
 4856    5769.032603876791  0.000042600059                                                                             
 4857    5769.375253314310  0.000011446287                                                                             
 4858    5769.377160043758  0.000013357415                                                                             
 4859    5769.383622473652  0.000011889143                                                                             
 4860    5769.383639070159  0.000019213643                                                                             
 4861    5770.097951639279  0.000178340000                                                                             
 4862    5770.097956807105  0.000006007879                                                                             
 4863    5770.138605914377  0.000002400128                                                                             
 4864    5770.138609839852  0.000013645749                                                                             
 4865    5770.892231419054  0.000045685835                                                                             
 4866    5770.892236669026  0.000043880005                                                                             
 4867    5771.063476835575  0.000010602071                                                                             
 4868    5771.063485968345  0.000009732160                                                                             
 4869    5771.395301100109  0.000131740000                                                                             
 4870    5771.395304335744  0.000167780519                                                                             
 4871    5773.002500911766  0.000001576675                                                                             
 4872    5773.002502943464  0.000048801000                                                                             
 4873    5774.580379622764  0.000008824348                                                                             
 4874    5774.580386176527  0.000013373820                                                                             
 4875    5774.595403676396  0.000021162570                                                                             
 4876    5774.595414020499  0.000017461386                                                                             
 4877    5774.949145730960  0.000011360000                                                                             
 4878    5774.949146300386  0.000012947887                                                                             
 4879    5775.118207441229  0.000056470000                                                                             
 4880    5775.272211019403  0.000017533850                                                                             
 4881    5775.272213967512  0.000016767804                                                                             
 4882    5775.301056710082  0.000075330000                                                                             
 4883    5775.301060576848  0.000122692000                                                                             
 4884    5775.302381583992  0.000039310001                                                                             
 4885    5775.793227453300  0.000093377960                                                                             
 4886    5775.793251839019  0.000039311814                                                                             
 4887    5776.221442561718  0.000003885830                                                                             
 4888    5776.221443120574  0.000004599308                                                                             
 4889    5776.570338918099  0.000337120000                                                                             
 4890    5776.570359583333  0.000029644201                                                                             
 4891    5776.740430377978  0.000006790000                                                                             
 4892    5776.740431436380  0.000017166752                                                                             
 4893    5776.865004174066  0.000003527696                                                                             
 4894    5776.865006986241  0.000005583736                                                                             
 4895    5777.084044673222  0.000005675055                                                                             
 4896    5777.084058197937  0.000011229338                                                                             
 4897    5777.365533626800  0.000009231338                                                                             
 4898    5777.369894252650  0.000038480057                                                                             
 4899    5777.369906404485  0.000032255936                                                                             
 4900    5777.384250625665  0.000050820056                                                                             
 4901    5778.573288431004  0.000016240002                                                                             
 4902    5778.573288796301  0.000016255029                                                                             
 4903    5779.578748618900  0.000085189179                                                                             
 4904    5779.582374545158  0.000044784354                                                                             
 4905    5779.657327423445  0.000150530001                                                                             
 4906    5779.657334754170  0.000008745550                                                                             
 4907    5779.939818485412  0.000102020000                                                                             
 4908    5779.939818881801  0.000011654020                                                                             
 4909    5780.972316340289  0.000018128783                                                                             
 4910    5780.972319275438  0.000015684631                                                                             
 4911    5780.976444250090  0.000018680000                                                                             
 4912    5780.976445894803  0.000019492073                                                                             
 4913    5782.375898511121  0.000025570276                                                                             
 4914    5782.375920228100  0.000026709410                                                                             
 4915    5783.670044395406  0.000015327923                                                                             
 4916    5783.882562235723  0.000236200000                                                                             
 4917    5783.882562973223  0.000004326999                                                                             
 4918    5783.985999431532  0.000005820892                                                                             
 4919    5783.985999616980  0.000004924071                                                                             
 4920    5784.083466584353  0.000197180000                                                                             
 4921    5784.827159182754  0.000021695928                                                                             
 4922    5784.978712888386  0.000006940133                                                                             
 4923    5784.978717599774  0.000074338726                                                                             
 4924    5785.063973727270  0.000024490002                                                                             
 4925    5785.132282227283  0.000001450140                                                                             
 4926    5785.132286584143  0.000005698214                                                                             
 4927    5785.876570726898  0.000088727889                                                                             
 4928    5785.876577254552  0.000075726527                                                                             
 4929    5786.107871151821  0.000071400000                                                                             
 4930    5786.107872401099  0.000003266959                                                                             
 4931    5786.141010946911  0.000025375154                                                                             
 4932    5786.141017142013  0.000019985995                                                                             
 4933    5786.283672122860  0.000066250000                                                                             
 4934    5786.283673313173  0.000057732473                                                                             
 4935    5786.563897648191  0.000001280000                                                                             
 4936    5786.563900902600  0.000003815428                                                                             
 4937    5787.685451082308  0.000047110000                                                                             
 4938    5788.037415255609  0.000020160000                                                                             
 4939    5788.052624897357  0.000003755061                                                                             
 4940    5788.052627151713  0.000003607610                                                                             
 4941    5788.062203254835  0.000004114862                                                                             
 4942    5788.062205536443  0.000003860661                                                                             
 4943    5788.707723003234  0.000004697160                                                                             
 4944    5789.164331929912  0.000003141655                                                                             
 4945    5789.164525817637  0.000004872544                                                                             
 4946    5791.228996947582  0.000000540000                                                                             
 4947    5791.228999511053  0.000007102965                                                                             
 4948    5791.641446828661  0.000007799719                                                                             
 4949    5791.641454091276  0.000015667106                                                                             
 4950    5791.754250415460  0.000029210001                                                                             
 4951    5791.754254674549  0.000004546612                                                                             
 4952    5791.877688368638  0.000026470544                                                                             
 4953    5791.877704566461  0.000020387683                                                                             
 4954    5792.092173943955  0.000004999378                                                                             
 4955    5792.092174150377  0.000004875474                                                                             
 4956    5792.116453338073  0.000004081415                                                                             
 4957    5792.183136779187  0.000004615888                                                                             
 4958    5792.480382547793  0.000003530004                                                                             
 4959    5792.480382956969  0.000003084927                                                                             
 4960    5792.499865202685  0.000007003112                                                                             
 4961    5792.499874684071  0.000054750494                                                                             
 4962    5793.173498969270  0.000030230001                                                                             
 4963    5793.173501100444  0.000032777342                                                                             
 4964    5793.376494539113  0.000005787785                                                                             
 4965    5793.376501078062  0.000008224609                                                                             
 4966    5793.666840214356  0.000038460000                                                                             
 4967    5793.666847519681  0.000043678522                                                                             
 4968    5793.760686697276  0.000006009935                                                                             
 4969    5793.760688600577  0.000006312720                                                                             
 4970    5794.043628430472  0.000019893705                                                                             
 4971    5794.043635071690  0.000021249185                                                                             
 4972    5794.078864924857  0.000031980538                                                                             
 4973    5794.078867137398  0.000030150473                                                                             
 4974    5794.290275403749  0.000032006527                                                                             
 4975    5794.290280705892  0.000032487558                                                                             
 4976    5795.099840529811  0.000011690003                                                                             
 4977    5795.099863660498  0.000214606849                                                                             
 4978    5795.102947823402  0.000045222631                                                                             
 4979    5795.102951624239  0.000043540004                                                                             
 4980    5796.349740289575  0.000003330424                                                                             
 4981    5796.349742653769  0.000005605232                                                                             
 4982    5796.825906016004  0.000006090442                                                                             
 4983    5796.825912353467  0.000012434000                                                                             
 4984    5797.766491689315  0.000007722463                                                                             
 4985    5797.766504008786  0.000174613752                                                                             
 4986    5797.788584822693  0.000068060000                                                                             
 4987    5797.866104864604  0.000002100002                                                                             
 4988    5797.866113849589  0.000010640743                                                                             
 4989    5798.295404022619  0.000009580501                                                                             
 4990    5798.594879619587  0.000016473951                                                                             
 4991    5798.594882209840  0.000020755711                                                                             
 4992    5798.698748219298  0.000112500000                                                                             
 4993    5798.698757712925  0.000004430326                                                                             
 4994    5799.079522517552  0.000134210000                                                                             
 4995    5799.079532012881  0.000012963117                                                                             
 4996    5799.081859060272  0.000012700005                                                                             
 4997    5799.081862911626  0.000005832550                                                                             
 4998    5799.261458801299  0.000004896818                                                                             
 4999    5799.261938142705  0.000012530003                                                                             


==> anc/avila_carrington.dat <==
-----------------------------------------------------------------------------------------------
modes                   | x1  | x2  | x3  | x4  | x5  | x6  | x7  | x8  | x9  | x10 | x11 | x12
-----------------------------------------------------------------------------------------------
+3.9890715137862664e-04 | q^2 | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #0
+3.9890715137862664e-04 | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #1
+6.9825837748457497e-03 | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #2
-1.6174990147277264e-05 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #3
-2.7110194753887248e-05 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #4
+3.4172514395656195e-05 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1    #5
-1.6174990147277264e-05 | q^2 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #6
-2.7110194753887248e-05 | q^2 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #7
+3.4172514395656195e-05 | q^2 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1    #8
-4.8069336916556384e-05 | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #9
-8.0191500448473208e-04 | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #10
+8.5809461815119086e-06 | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #11
+5.5436931020259850e-06 | q^3 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #12
+5.6593328907408862e-05 | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #13
-9.2265788868271723e-06 | 1   | q^2 | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #14
+8.2014034549574869e-06 | 1   | q^2 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #15
-1.4238547664856748e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #16
-1.4238547664856748e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #17
-1.2529921945073939e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #18
-1.2529921945073939e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #19
+5.2329510377881524e-03 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #20
+1.7314073960465804e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #21
+1.7314073960465804e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #22
-4.3945853512813868e-04 | 1   | q^2 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #23
+3.8956666411048067e-05 | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #24
-4.6018986052817011e-04 | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #25
+2.4224667638318041e-05 | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #26
+2.0864370389411848e-05 | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #27
-2.0047875112118302e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #28
-2.0047875112118302e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #29
+3.2190508560708138e-03 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #30
+3.3261247345105361e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #31
+3.3261247345105361e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #32
+9.7049940883663595e-05 | 1   | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #33
+9.1126705055083186e-05 | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #34
+7.7457699296820717e-06 | 1   | 1   | q^3 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #35
-1.4770271988853158e-05 | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #36
+2.0959142162669132e-03 | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #37
-1.9592241586842885e-05 | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #38
-2.0731325400031426e-05 | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #39
-1.9592241586842885e-05 | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #40
-2.0731325400031426e-05 | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #41
-1.9053090436384486e-04 | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #42
+5.2967397313267106e-06 | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #43
+2.2576641177396859e-04 | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #44
-1.2757738707711645e-05 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #45
-1.2757738707711645e-05 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #46
+7.1739498554614237e-03 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #47
-1.4884180370172013e-05 | 1   | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | q   | 1   | 1    #48
+9.7200299947004491e-06 | 1   | 1   | 1   | 1   | q^2 | q   | 1   | q   | 1   | 1   | 1   | 1    #49
-6.2550873940442505e-04 | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #50
-1.4884180370172013e-05 | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | q   | 1   | 1   | 1    #51
+9.7200299947004491e-06 | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1    #52
+1.1288320588698430e-04 | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #53
-1.2757738707711645e-05 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q^2 | 1   | 1   | 1    #54
-1.2757738707711645e-05 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q^2 | 1   | 1    #55
+7.1739498554614237e-03 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #56
-1.4884180370172013e-05 | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | q   | 1   | 1    #57
+9.7200299947004491e-06 | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1    #58
+1.1288320588698430e-04 | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1    #59
+7.0240464256458128e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1   | 1    #60
+2.0503508637393719e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q^2 | 1   | 1   | 1    #61
+2.0503508637393719e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q^2 | 1   | 1    #62
+3.3876352604227176e-03 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #63
-9.2037972105634013e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1    #64
-9.8722115921424377e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1   | q   | 1   | 1    #65
+1.0532743513734208e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #66
-9.8722115921424377e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1    #67
+3.5120232128229064e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1    #68
+2.0503508637393719e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1    #69
+2.0503508637393719e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q^2 | 1   | 1    #70
+3.3876352604227176e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #71
+9.2037972105634013e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1    #72
-9.8722115921424377e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1    #73
+3.5120232128229064e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1    #74
-8.9987621241894656e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1    #75
+2.4171358515860815e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #76
-4.2146101087975975e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q   | 1    #77
-5.6650283098068284e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #78
-4.4993810620947328e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1    #79
+2.4171358515860815e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #80
+4.2146101087975975e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1    #81
-4.4993810620947328e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1    #82
+7.3284096205297901e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2  #83
+8.2241851312212573e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #84
+3.6642048102648950e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1    #85
+8.2241851312212573e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #86
+3.6642048102648950e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4  #87
+2.5971110940698711e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q    #88
+1.6995084929420488e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #89
-1.2985555470349356e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1    #90
+1.2985555470349356e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2  #91
+8.4292202175951950e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q    #92
+3.4628147920931608e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q    #93
+3.2349980294554527e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1    #94
+3.2349980294554527e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q    #95
+1.8863227946402220e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1    #96
-3.1598230541202621e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #97
-9.8722115921424377e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1    #98
-9.4316139732011101e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #99
+9.4316139732011101e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #100
-1.7314073960465804e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1    #101
+1.7314073960465804e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2  #102
+3.2349980294554527e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q    #103
-3.2349980294554527e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1    #104
+1.8407594421126803e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1    #105
-1.9364424824205178e-05 | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | q   | 1   | 1    #106
+1.1086930570526696e-05 | 1   | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1   | 1    #107
-1.9364424824205178e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | q   | 1   | 1    #108
+1.1086930570526696e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1    #109
-3.0299629430815163e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | q    #110
+8.3531294188742002e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | q   | 1   | 1    #111
-3.0299629430815163e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | q    #112
+8.3531294188742002e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1    #113
-6.2271433899391095e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | q    #114
-6.2271433899391095e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3  #115
-1.8680974536292051e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1    #116
-1.8680974536292051e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2  #117
-4.1007017274787438e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #118
-4.1007017274787438e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #119
-9.5683040307837348e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1    #120
+1.7997524248378931e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1    #121
+1.7997524248378931e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1    #122
+3.6906315547308689e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | q    #123
+7.4723898145168205e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | 1   | 1    #124
+3.6906315547308689e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | q   | 1    #125
+7.4723898145168205e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | 1   | 1    #126
-8.0191500448473208e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #127
+1.8765262182132752e-03 | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #128
-1.4884180370172013e-05 | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | q   | 1   | 1   | 1    #129
+9.7200299947004491e-06 | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1   | 1   | 1    #130
+4.0095750224236604e-05 | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #131
-1.9364424824205178e-05 | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | q   | 1   | 1   | 1    #132
+1.1086930570526696e-05 | 1   | 1   | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #133
-4.0095750224236604e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #134
-1.9364424824205178e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | q   | 1   | 1   | 1    #135
+4.7841520153918674e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #136
-3.0299629430815163e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | q   | 1    #137
+8.3531294188742002e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #138
-4.7841520153918674e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #139
-3.0299629430815163e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | q   | 1    #140
-6.2271433899391095e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3 | 1    #141
-6.2271433899391095e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | q^2  #142
-4.1007017274787438e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #143
+8.3531294188742002e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #144
-1.8680974536292051e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1    #145
-1.8680974536292051e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2  #146
+4.1007017274787438e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #147
+7.4723898145168205e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1    #148
+1.1086930570526696e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #149
+1.7997524248378931e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #150
+1.7997524248378931e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #151
+3.6906315547308689e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | q    #152
-7.4723898145168205e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1    #153
+3.6906315547308689e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | q   | 1    #154
+1.9820058349480592e-05 | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #155
+1.9820058349480592e-05 | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #156
+1.9820058349480592e-05 | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #157
+1.5947173384639557e-05 | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1    #158
+1.9820058349480592e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #159
-1.5947173384639557e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | q   | 1    #160
-6.4016510301195944e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #161
+8.6570369802329021e-06 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #162
-6.4016510301195944e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #163
-7.4723898145168205e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #164
-7.4723898145168205e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #165
+6.1054892386905733e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #166
-2.5971110940698711e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #167
+6.1054892386905733e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #168
-6.1054892386905733e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #169
-6.1054892386905733e-05 | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #170
-3.1894346769279114e-05 | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | q    #171
-1.8772101241347139e-04 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #172
+8.8848537428706112e-05 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #173
+8.8848537428706112e-05 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #174
-4.9208420729744928e-05 | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #175
-4.9208420729744928e-05 | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #176
-5.6498557134151578e-05 | 1   | 1   | 1   | q   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #177
+2.8249278567075789e-05 | 1   | 1   | 1   | q   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #178
-2.8249278567075789e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #179
+8.8848537428706112e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #180
-1.8772101241347139e-04 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #181
-8.8848537428706112e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #182
-4.9208420729744928e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #183
+4.9208420729744928e-05 | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #184
+1.8043087600906472e-04 | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #185
-4.3513001663802229e-05 | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #186
+7.4420127273867088e-06 | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #187
-4.3513001663802229e-05 | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #188
-4.8980603967107211e-05 | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #189
-5.4676023033049915e-06 | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #190
-4.8980603967107211e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #191
+1.8225341011016638e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #192
+2.6882377991249542e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #193
+2.6882377991249542e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #194
+4.2829551375889098e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #195
-5.4676023033049917e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #196
+4.2829551375889098e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #197
+5.8321091235253245e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1    #198
+1.6402806909914974e-05 | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #199
-2.9160545617626623e-05 | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #200
+2.9160545617626623e-05 | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #201
-3.0983079718728287e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #202
-1.7587454075631057e-04 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #203
+5.2853488931948249e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #204
+5.2853488931948249e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #205
-3.4628147920931608e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #206
-3.4628147920931608e-05 | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #207
-3.9184483173685770e-05 | 1   | 1   | q   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #208
-2.2326042738495383e-05 | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #209
+1.9592241586842885e-05 | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #210
-1.9592241586842885e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #211
-3.0983079718728287e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #212
+5.2853488931948249e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #213
-1.7587454075631057e-04 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #214
-5.2853488931948249e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #215
-3.4628147920931608e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #216
+3.4628147920931608e-05 | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #217
+2.2098225975857673e-05 | 1   | 1   | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #218
+2.2098225975857673e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #219
+2.5971110940698711e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #220
+2.5971110940698711e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #221
-3.5083781446207028e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #222
-3.5083781446207028e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #223
-3.3261247345105361e-05 | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #224
-4.0095750224236604e-05 | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #225
-3.3261247345105361e-05 | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #226
-4.0095750224236604e-05 | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #227
+4.7158069866005550e-05 | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #228
+2.2599422853660631e-04 | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #229
-5.4676023033049915e-06 | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #230
-5.6042923608876164e-05 | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #231
-5.6042923608876164e-05 | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #232
-2.3009493026408503e-05 | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #233
-2.3009493026408503e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #234
+6.1510525912181160e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #235
-2.5515477415423291e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #236
-2.5515477415423291e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #237
+3.5539414971482442e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #238
-1.8453157773654345e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #239
+3.5539414971482442e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #240
+5.0119687780295755e-05 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #241
+3.7361949072584103e-05 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #242
+3.7361949072584103e-05 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #243
+3.7361949072584103e-05 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #244
+5.0119687780295755e-05 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #245
-3.7361949072584103e-05 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #246
+2.0731325400031426e-05 | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #247
+2.0731325400031426e-05 | 1   | q   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #248
+1.9592241586842885e-05 | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #249
+1.9592241586842885e-05 | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #250
-3.4172514395656195e-05 | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #251
-3.4172514395656195e-05 | 1   | q   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #252
-1.7222947255410721e-04 | 1   | q   | q   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #253
+1.0023937556059151e-05 | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #254
-4.7841520153918674e-05 | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #255
-5.3158763393882782e-06 | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #256
+6.8345028791312396e-06 | q   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #257
-2.6057681310501036e-03 | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #258
+2.0382006212109100e-04 | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #259
-2.6057681310501036e-03 | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #260
-1.1117458016720149e-04 | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #261
+1.6174990147277264e-05 | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1    #262
-1.1117458016720149e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #263
-1.6174990147277264e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q   | 1    #264
-2.3533471580475232e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #265
+1.0707387843972275e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #266
-2.3533471580475232e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #267
-7.2445730518791131e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #268
-3.2122163531916824e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #269
-7.2445730518791131e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #270
+4.4196451951715346e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q    #271
+1.9409988176732719e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #272
+4.4196451951715346e-05 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1    #273
+1.9409988176732719e-04 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #274
-3.2349980294554527e-05 | q   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q    #275
+8.1102767499024049e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #276
+2.9661742495429576e-04 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #277
+7.3812631094617378e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #278
+7.3812631094617378e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #279
-1.8954354651457304e-04 | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1    #280
-3.9184483173685770e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #281
-3.9184483173685770e-05 | q   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #282
-5.5587290083600744e-05 | q   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #283
-6.1146019091960812e-04 | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #284
+2.7793645041800372e-05 | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #285
-2.7793645041800372e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #286
+8.1102767499024049e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #287
+7.3812631094617378e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #288
+2.9661742495429576e-04 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #289
-7.3812631094617378e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #290
-3.9184483173685770e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #291
-1.8954354651457304e-04 | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1    #292
+3.9184483173685770e-05 | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #293
+1.7086257197828097e-05 | q   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #294
+1.7086257197828097e-05 | q   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #295
+3.3716880870380781e-05 | q   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #296
+3.3716880870380781e-05 | q   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #297
-5.3764755982499083e-05 | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #298
-5.3764755982499083e-05 | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #299
-4.7385886628643260e-05 | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #300
-4.7385886628643260e-05 | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #301
+3.0983079718728287e-05 | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #302
+3.0983079718728287e-05 | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #303
+2.4604210364872464e-05 | q   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #304
+2.4604210364872464e-05 | q   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #305
-3.5539414971482442e-05 | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #306
-3.5539414971482442e-05 | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #307
-8.7937270378155285e-05 | q   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #308
+2.2098225975857673e-05 | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #309
+2.2098225975857673e-05 | q   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #310
-----------------------------------------------------------------------------------------------




==> anc/sarka_poirier_CSC.dat <==
-----------------------------------------------------------------------------------------------
modes                   | x1  | x2  | x3  | x4  | x5  | x6  | x7  | x8  | x9  | x10 | x11 | x12
-----------------------------------------------------------------------------------------------
+6.6484525229859993e-05 | q^2 | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #0
+6.6484525229859993e-05 | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #1
+6.9825837748552898e-03 | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #2
-1.3479158456099999e-06 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #3
-2.2591828961600000e-06 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #4
+2.8477095329799999e-06 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1    #5
-1.3479158456099999e-06 | q^2 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #6
-2.2591828961600000e-06 | q^2 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #7
+2.8477095329799999e-06 | q^2 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1    #8
-1.6023112305539999e-05 | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #9
-8.0191500448583005e-04 | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #10
+2.1452745148400001e-06 | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #11
+1.3858853060499999e-06 | q^3 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #12
+5.6593480785329997e-05 | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #13
-1.5377631478100000e-06 | 1   | q^2 | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #14
+1.3669005758300000e-06 | 1   | q^2 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #15
-2.3730912774799998e-06 | 1   | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #16
-2.3730912774799998e-06 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #17
-2.0883203241800000e-06 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #18
-2.0883203241800000e-06 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #19
+5.2329510377953099e-03 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #20
+1.4428394967100001e-06 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #21
+1.4428394967100001e-06 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #22
-1.4648617837625000e-04 | 1   | q^2 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #23
+1.2985555470370000e-05 | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #24
-4.6018986052880003e-04 | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #25
+6.0561289401299999e-06 | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #26
+2.0864218511600001e-05 | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #27
-3.3413125186899998e-06 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #28
-3.3413125186899998e-06 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #29
+3.2190508560752101e-03 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #30
+2.7717706120999999e-06 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #31
+2.7717706120999999e-06 | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #32
+3.2349980294600003e-05 | 1   | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #33
+9.1126705055209997e-05 | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #34
+1.9364424824200000e-06 | 1   | 1   | q^3 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #35
-1.4770120111029999e-05 | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #36
+2.0959142162697798e-03 | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #37
-1.6326867989099999e-06 | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #38
-1.7276104500000000e-06 | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #39
-1.6326867989099999e-06 | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #40
-1.7276104500000000e-06 | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #41
-1.9053075248626000e-04 | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #42
+5.2967397313299997e-06 | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #43
+2.2576641177428000e-04 | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #44
-2.1262897846199998e-06 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #45
-7.0876262871999998e-07 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #46
+7.1739498554712301e-03 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #47
-3.7210071230899999e-06 | 1   | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | q   | 1   | 1    #48
+2.4300454681399999e-06 | 1   | 1   | 1   | 1   | q^2 | q   | 1   | q   | 1   | 1   | 1   | 1    #49
-6.2550889128312000e-04 | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #50
-3.7210071230899999e-06 | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | q   | 1   | 1   | 1    #51
+2.4300454681399999e-06 | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1    #52
+1.1288320588714000e-04 | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #53
-7.0876262871999998e-07 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q^2 | 1   | 1   | 1    #54
-2.1262897846199998e-06 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q^2 | 1   | 1    #55
+7.1739498554712301e-03 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #56
-3.7210071230899999e-06 | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | q   | 1   | 1    #57
+2.4300454681399999e-06 | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1    #58
+1.1288320588714000e-04 | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1    #59
+7.0243501813400003e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1   | 1    #60
+3.4172514395699998e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q^2 | 1   | 1   | 1    #61
+1.1390838131899999e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q^2 | 1   | 1    #62
+3.3876352604273502e-03 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #63
-3.0679324035250003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1    #64
-2.4680149285800002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1   | q   | 1   | 1    #65
+1.0532728325964000e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #66
-2.4680149285800002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1    #67
+3.5121750906700002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1    #68
+1.1390838131899999e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1    #69
+3.4172514395699998e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q^2 | 1   | 1    #70
+3.3876352604273502e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #71
+3.0679324035250003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1    #72
-2.4680149285800002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1    #73
+3.5121750906700002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1    #74
-8.9987621241999993e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1    #75
+2.4171358515893901e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #76
-1.4048700362680001e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q   | 1    #77
-5.6650434975990002e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #78
-4.4993810620999996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1    #79
+2.4171358515893901e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #80
+1.4048700362680001e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1    #81
-4.4993810620999996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1    #82
+7.3281058648599996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2  #83
+8.2241851312325005e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #84
+3.6640529324299998e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1    #85
+8.2241851312325005e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #86
+3.6640529324299998e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4  #87
+8.6570369802400002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q    #88
+1.6995130492796000e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #89
-4.3285184901200001e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1    #90
+4.3285184901200001e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2  #91
+2.8097400725360001e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q    #92
+1.1542715973660000e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q    #93
+5.3916633824299996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1    #94
+5.3916633824299996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q    #95
+6.2877426488090003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1    #96
-3.1598184977893001e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #97
-2.4680149285800002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1    #98
-3.1438713244050002e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #99
+3.1438713244050002e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #100
-5.7713579868300002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1    #101
+5.7713579868300002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2  #102
+5.3916633824299996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q    #103
-5.3916633824299996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1    #104
+6.1358648070509994e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1    #105
+4.5563352527599998e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | q   | 1   | 1    #106
-5.3790005674000002e-07 | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | q   | 1   | 1    #107
+2.7717706120999999e-06 | 1   | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1   | 1    #108
-1.6137020686900000e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | q   | 1   | 1    #109
+2.7717706120999999e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1    #110
-8.4165574026000003e-07 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | q    #111
+2.0883203241800000e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | q   | 1   | 1    #112
-2.5249691192399999e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | q    #113
+2.0883203241800000e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1    #114
-1.5567478780300001e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | q    #115
-1.5567478780300001e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3  #116
-5.1891532652000001e-07 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1    #117
-1.5567478780300001e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2  #118
-6.8345028791399996e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #119
-6.8345028791399996e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #120
-1.0378325515100001e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | q    #121
-3.1894346769320002e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1    #122
-1.6833133789800000e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | q   | 1    #123
+4.9993059630000001e-07 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1    #124
+1.4997936873700000e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1    #125
+1.5377631478100000e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | q    #126
+1.2453983024210001e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | 1   | 1    #127
+5.1258771593999998e-07 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | q   | 1    #128
+1.2453983024210001e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | 1   | 1    #129
+5.1258771593999998e-07 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | q   | 1    #130
+5.1258771593999998e-07 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | q    #131
+9.9986309107000007e-07 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q   | q   | 1   | 1    #132
-2.6730500149530000e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #133
-1.0758020119500001e-06 | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | q   | 1   | 1   | 1    #134
+1.8765266738493701e-03 | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #135
-3.7210071230899999e-06 | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | q   | 1   | 1   | 1    #136
+2.4300454681399999e-06 | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1   | 1   | 1    #137
+1.3365250074759999e-05 | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #138
-1.6137020686900000e-06 | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | q   | 1   | 1   | 1    #139
+2.7717706120999999e-06 | 1   | 1   | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #140
-1.3365250074759999e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #141
-5.3790005674000002e-07 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | q   | 1   | 1   | 1    #142
+1.5947173384660001e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #143
-2.5249691192399999e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | q   | 1    #144
+2.0883203241800000e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #145
-1.5947173384660001e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #146
-8.4165574026000003e-07 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | q   | 1    #147
-1.5567478780300001e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3 | 1    #148
-1.5567478780300001e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | q^2  #149
-6.8345028791399996e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #150
-1.0378325515100001e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q   | q    #151
+2.0883203241800000e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #152
-1.5567478780300001e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1    #153
-5.1891532652000001e-07 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2  #154
+6.8345028791399996e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #155
-1.6833133789800000e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1   | q    #156
+1.2453983024210001e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1    #157
+5.1258771593999998e-07 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | q   | 1    #158
+5.1258771593999998e-07 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | q    #159
+9.9986309107000007e-07 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | q   | 1   | 1    #160
+2.7717706120999999e-06 | 1   | 1   | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #161
+1.4997936873700000e-06 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #162
+4.9993059630000001e-07 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #163
+5.1258771593999998e-07 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | q    #164
-1.2453983024210001e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1    #165
+1.5377631478100000e-06 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | q   | 1    #166
-1.0758020119500001e-06 | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | q   | 1   | 1    #167
-2.8350524133400001e-06 | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | q   | 1   | 1    #168
+6.6066861165000000e-06 | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #169
+6.6066861165000000e-06 | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #170
+6.6066861165000000e-06 | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #171
+1.3289311153900000e-06 | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1    #172
+6.6066861165000000e-06 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #173
-1.3289311153900000e-06 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | q   | 1    #174
-2.1338836767090000e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #175
+2.1642592450600000e-06 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #176
-2.1338836767090000e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #177
-2.4907966048420001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #178
-2.4907966048420001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #179
+1.0175815397830001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #180
-6.4927777351799997e-06 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #181
+1.0175815397830001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #182
-1.0175815397830001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #183
-1.0175815397830001e-05 | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #184
-2.6578622307800000e-06 | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | q    #185
-3.1286835402290000e-05 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #186
+3.7020223928700000e-06 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #187
+3.7020223928700000e-06 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #188
-2.0503508637399998e-06 | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #189
-2.0503508637399998e-06 | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #190
-4.7082130945199998e-06 | 1   | 1   | 1   | q   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #191
+2.3541065472599999e-06 | 1   | 1   | 1   | q   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #192
-2.3541065472599999e-06 | 1   | 1   | 1   | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #193
+3.7020223928700000e-06 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #194
-3.1286835402290000e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #195
-3.7020223928700000e-06 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #196
-2.0503508637399998e-06 | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #197
+2.0503508637399998e-06 | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #198
+6.0143625336440002e-05 | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #199
-1.4504333887950000e-05 | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #200
+1.8605035615399999e-06 | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #201
-1.4504333887950000e-05 | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #202
-1.6326867989060001e-05 | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #203
-1.3669005758300000e-06 | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #204
-1.6326867989060001e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #205
+4.5563352527599998e-06 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #206
+8.9607926637600003e-06 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #207
+8.9607926637600003e-06 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #208
+7.1382585626599998e-06 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #209
-1.3669005758279999e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #210
+7.1382585626599998e-06 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #211
+4.8600909362799999e-06 | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1    #212
+4.1007017274799996e-06 | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #213
-2.4300454681399999e-06 | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #214
+2.4300454681399999e-06 | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #215
-5.1638466198000000e-06 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #216
-2.9312423459430000e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #217
+2.2022287054999999e-06 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #218
+2.2022287054999999e-06 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #219
-1.4428394967100001e-06 | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #220
-1.4428394967100001e-06 | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #221
-3.2653735978100002e-06 | 1   | 1   | q   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #222
-5.5815106846300003e-06 | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #223
+1.6326867989099999e-06 | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #224
-1.6326867989099999e-06 | 1   | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #225
-5.1638466198000000e-06 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #226
+2.2022287054999999e-06 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #227
-2.9312423459430000e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #228
-2.2022287054999999e-06 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #229
-1.4428394967100001e-06 | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #230
+1.4428394967100001e-06 | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #231
+1.8415188313200000e-06 | 1   | 1   | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #232
+1.8415188313200000e-06 | 1   | 1   | q   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #233
+2.1642592450600000e-06 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #234
+2.1642592450600000e-06 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #235
-1.4618242269300000e-06 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #236
-1.4618242269300000e-06 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #237
-1.3858853060499999e-06 | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #238
-1.6706562593499999e-06 | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #239
-1.3858853060499999e-06 | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #240
-1.6706562593499999e-06 | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #241
+1.5719356622020000e-05 | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #242
+7.5331409512309995e-05 | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #243
-1.3669005758300000e-06 | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #244
-1.8680974536320000e-05 | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #245
-1.8680974536320000e-05 | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #246
-7.6698310088100003e-06 | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #247
-7.6698310088100003e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #248
+1.5377631478100000e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #249
-8.5051591384899994e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #250
-8.5051591384899994e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #251
+5.9232358285900002e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #252
-4.6132894434199999e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #253
+5.9232358285900002e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #254
+8.3532812967300001e-06 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #255
+1.5567478780300001e-06 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #256
+1.5567478780300001e-06 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #257
+1.5567478780300001e-06 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #258
+8.3532812967300001e-06 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #259
-1.5567478780300001e-06 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #260
+1.7276104500000000e-06 | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #261
+1.7276104500000000e-06 | 1   | q   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #262
+1.6326867989099999e-06 | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #263
+1.6326867989099999e-06 | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #264
-1.4238547664899999e-06 | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #265
-1.4238547664899999e-06 | 1   | q   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #266
-2.8704912092390000e-05 | 1   | q   | q   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #267
+3.3413125186899998e-06 | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #268
-1.5947173384660001e-05 | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #269
-1.3289311153900000e-06 | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #270
+1.7086257197899999e-06 | q   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #271
-8.6858937701789001e-04 | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #272
+5.0955015910039998e-05 | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #273
-8.6858937701789001e-04 | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #274
-3.7058193389120002e-05 | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #275
+1.3479158456099999e-06 | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1    #276
-3.7058193389120002e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #277
-1.3479158456099999e-06 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q   | 1    #278
-7.8444905268359999e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #279
+2.6768469609999999e-06 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #280
-7.8444905268359999e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #281
-1.2074288419819999e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #282
-8.0305408829900006e-06 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #283
-1.2074288419819999e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #284
+7.3660753253000003e-06 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q    #285
+3.2349980294600003e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #286
+7.3660753253000003e-06 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1    #287
+3.2349980294600003e-05 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #288
-2.6958316912199998e-06 | q   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q    #289
+1.3517127916520000e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #290
+4.9436237492450001e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #291
+3.0755262956099999e-06 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #292
+3.0755262956099999e-06 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #293
-3.1590591085809998e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1    #294
-1.6326867989099999e-06 | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #295
-1.6326867989099999e-06 | q   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #296
-4.6322741736400002e-06 | q   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #297
-1.5286504773011001e-04 | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #298
+2.3161370868200001e-06 | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #299
-2.3161370868200001e-06 | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #300
+1.3517127916520000e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #301
+3.0755262956099999e-06 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #302
+4.9436237492450001e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #303
-3.0755262956099999e-06 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #304
-1.6326867989099999e-06 | q   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #305
-3.1590591085809998e-05 | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1    #306
+1.6326867989099999e-06 | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #307
+1.4238547664899999e-06 | q   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #308
+1.4238547664899999e-06 | q   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #309
+2.8097400725400001e-06 | q   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #310
+2.8097400725400001e-06 | q   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #311
-2.2401981659400001e-06 | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #312
-2.2401981659400001e-06 | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #313
-1.9744119428600002e-06 | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #314
-1.9744119428600002e-06 | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #315
+2.5819233099000000e-06 | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #316
+2.5819233099000000e-06 | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #317
+2.0503508637399998e-06 | q   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #318
+2.0503508637399998e-06 | q   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #319
-1.4808089571500001e-06 | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #320
-1.4808089571500001e-06 | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #321
-1.4656211729709999e-05 | q   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #322
+1.8415188313200000e-06 | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #323
+1.8415188313200000e-06 | q   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #324
-----------------------------------------------------------------------------------------------




==> anc/sarka_poirier_USC.dat <==
-----------------------------------------------------------------------------------------------
modes                   | x1  | x2  | x3  | x4  | x5  | x6  | x7  | x8  | x9  | x10 | x11 | x12
-----------------------------------------------------------------------------------------------
+3.9890715137916999e-04 | q^2 | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #0
+3.9890715137916999e-04 | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #1
+6.9825837748552898e-03 | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #2
-1.6174990147300001e-05 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #3
-2.7110194753920001e-05 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #4
+3.4172514395700003e-05 | q^2 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1    #5
-1.6174990147300001e-05 | q^2 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #6
-2.7110194753920001e-05 | q^2 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #7
+3.4172514395700003e-05 | q^2 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1    #8
-4.8069336916620000e-05 | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #9
-8.0191500448583005e-04 | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #10
+8.5810980592099995e-06 | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #11
+5.5435412243399999e-06 | q^3 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #12
+5.6593480785179997e-05 | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #13
-9.2265788868399998e-06 | 1   | q^2 | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #14
+8.2014034549699992e-06 | 1   | q^2 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #15
-1.4238547664880001e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #16
-1.4238547664880001e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #17
-1.2529921945090000e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #18
-1.2529921945090000e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #19
+5.2329510377953099e-03 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #20
+1.7314073960489999e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #21
+1.7314073960489999e-05 | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #22
-4.3945853512873998e-04 | 1   | q^2 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #23
+3.8956666411100000e-05 | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #24
-4.6018986052880003e-04 | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #25
+2.4224515760660001e-05 | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #26
+2.0864218511750000e-05 | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #27
-2.0047875112150001e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #28
-2.0047875112150001e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #29
+3.2190508560752101e-03 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #30
+3.3261247345150003e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #31
+3.3261247345150003e-05 | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #32
+9.7049940883800001e-05 | 1   | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #33
+9.1126705055209997e-05 | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #34
+7.7457699296899999e-06 | 1   | 1   | q^3 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #35
-1.4770120111180000e-05 | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #36
+2.0959142162697798e-03 | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #37
-1.9592241586870000e-05 | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #38
-2.0731325400060001e-05 | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #39
-1.9592241586870000e-05 | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #40
-2.0731325400060001e-05 | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #41
-1.9053075248642000e-04 | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #42
+5.2967397313299997e-06 | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #43
+2.2576641177428000e-04 | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #44
-1.2757738707730001e-05 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #45
-4.2525795690900003e-06 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #46
+7.1739498554712301e-03 | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #47
-1.4884028492500001e-05 | 1   | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1   | q   | 1   | 1    #48
+9.7201818724000003e-06 | 1   | 1   | 1   | 1   | q^2 | q   | 1   | q   | 1   | 1   | 1   | 1    #49
-6.2550889128297005e-04 | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #50
-1.4884028492500001e-05 | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | q   | 1   | 1   | 1    #51
+9.7201818724000003e-06 | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1   | 1    #52
+1.1288320588714000e-04 | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #53
-4.2525795690900003e-06 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q^2 | 1   | 1   | 1    #54
-1.2757738707730001e-05 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q^2 | 1   | 1    #55
+7.1739498554712301e-03 | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #56
-1.4884028492500001e-05 | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | q   | 1   | 1    #57
+9.7201818724000003e-06 | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1   | 1    #58
+1.1288320588714000e-04 | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1   | 1    #59
+7.0243501813400003e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1   | 1    #60
+2.0503508637420001e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q^2 | 1   | 1   | 1    #61
+6.8345028791399996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q^2 | 1   | 1    #62
+3.3876352604273502e-03 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #63
-9.2037972105759997e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q   | 1   | 1   | 1    #64
-9.8720597143200007e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1   | q   | 1   | 1    #65
+1.0532728325980000e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #66
-9.8720597144700000e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1   | 1    #67
+3.5121750906700002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1   | 1    #68
+6.8345028791399996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1   | 1    #69
+2.0503508637420001e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q^2 | 1   | 1    #70
+3.3876352604273502e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #71
+9.2037972105759997e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1   | 1   | 1    #72
-9.8720597143200007e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | q   | 1   | 1    #73
+3.5121750906700002e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1   | 1    #74
-8.9987621241999993e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2 | 1   | 1    #75
+2.4171358515893901e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #76
-4.2146101088030002e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | q   | 1    #77
-5.6650434975840003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #78
-4.4993810620999996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1   | 1    #79
+2.4171358515893901e-03 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #80
+4.2146101088030002e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q   | 1    #81
-4.4993810620999996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1   | 1    #82
+7.3281058648599996e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | q^2  #83
+8.2241851312325005e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #84
+3.6640529324299998e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4 | 1    #85
+8.2241851312325005e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #86
+3.6640529324299998e-06 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^4  #87
+2.5971110940730001e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q    #88
+1.6995130492796000e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #89
-1.2985555470370000e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1    #90
+1.2985555470370000e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2  #91
+8.4292202176070006e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q    #92
+3.4628147920979998e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q    #93
+3.2349980294600003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1    #94
+3.2349980294600003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q    #95
+1.8863227946428000e-04 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1    #96
-3.1598184977893001e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #97
-9.8720597143200007e-06 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1    #98
-9.4316139732139999e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #99
+9.4316139732139999e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #100
-1.7314073960489999e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1    #101
+1.7314073960489999e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2  #102
+3.2349980294600003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q    #103
-3.2349980294600003e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1    #104
+1.8407594421151999e-04 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1    #105
+2.7338011516559999e-05 | 1   | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | q   | 1   | 1    #106
-6.4548082749000002e-06 | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | q   | 1   | 1    #107
+1.1087082448230000e-05 | 1   | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1   | 1    #108
-1.9364424824230000e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | q   | 1   | 1    #109
+1.1087082448230000e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1    #110
-1.0099876477100000e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | q    #111
+8.3532812965800008e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | q   | 1   | 1    #112
-3.0299629430860002e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | q    #113
+8.3532812965800008e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1    #114
-6.2269915122599997e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | q    #115
-6.2269915122599997e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3  #116
-6.2269915122599997e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1    #117
-1.8680974536320000e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2  #118
-4.1007017274840001e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #119
-4.1007017274840001e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #120
-1.2453983024060000e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | q    #121
-9.5683040307970000e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1    #122
-2.0199752953749999e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | q   | 1    #123
+5.9991747496200000e-06 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1    #124
+1.7997524248399999e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1    #125
+3.6906315547359999e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | q    #126
+7.4723898145269998e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | 1   | 1    #127
+1.2302105182450000e-05 | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | q   | 1    #128
+7.4723898145269998e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | 1   | 1    #129
+1.2302105182450000e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | q   | 1    #130
+1.2302105182450000e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | q    #131
+1.1998349498780000e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | q   | q   | 1   | 1    #132
-8.0191500448580002e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #133
-1.2909616549340001e-05 | 1   | 1   | 1   | 1   | 1   | q   | q   | q   | q   | 1   | 1   | 1    #134
+1.8765266738493701e-03 | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #135
-1.4884028492500001e-05 | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | q   | 1   | 1   | 1    #136
+9.7201818724000003e-06 | 1   | 1   | 1   | 1   | q   | q^2 | q   | 1   | 1   | 1   | 1   | 1    #137
+4.0095750224290001e-05 | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #138
-1.9364424824230000e-05 | 1   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | q   | 1   | 1   | 1    #139
+1.1087082448230000e-05 | 1   | 1   | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #140
-4.0095750224290001e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #141
-6.4548082749000002e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | q   | 1   | 1   | 1    #142
+4.7841520153979999e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #143
-3.0299629430860002e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | q   | 1    #144
+8.3532812965800008e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #145
-4.7841520153979999e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #146
-1.0099876477100000e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | q   | 1    #147
-6.2269915122599997e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3 | 1    #148
-6.2269915122599997e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | q^2  #149
-4.1007017274840001e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #150
-1.2453983024060000e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q   | q    #151
+8.3532812965800008e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #152
-1.8680974536320000e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1    #153
-6.2269915122599997e-06 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2  #154
+4.1007017274840001e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #155
-2.0199752953749999e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1   | q    #156
+7.4723898145269998e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1    #157
+1.2302105182450000e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | q   | 1    #158
+1.2302105182450000e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | q    #159
+1.1998349498780000e-05 | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | q   | 1   | 1    #160
+1.1087082448230000e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #161
+1.7997524248399999e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #162
+5.9991747496200000e-06 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #163
+1.2302105182450000e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | q    #164
-7.4723898145269998e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1    #165
+3.6906315547359999e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | q   | 1    #166
-1.2909616549340001e-05 | 1   | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | q   | 1   | 1    #167
-1.7010318276820001e-05 | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | q   | 1   | 1    #168
+1.9820058349510001e-05 | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #169
+1.9820058349510001e-05 | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #170
+1.9820058349510001e-05 | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #171
+1.5947173384660001e-05 | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1    #172
+1.9820058349510001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #173
-1.5947173384660001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | q   | 1    #174
-6.4016510301279997e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #175
+8.6570369802400002e-06 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #176
-6.4016510301279997e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #177
-7.4723898145269998e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #178
-7.4723898145269998e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #179
+6.1054892386990003e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #180
-2.5971110940730001e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #181
+6.1054892386990003e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #182
-6.1054892386990003e-05 | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #183
-6.1054892386990003e-05 | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #184
-3.1894346769320002e-05 | 1   | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | q    #185
-1.8772101241373000e-04 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #186
+8.8848537428829995e-05 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #187
+8.8848537428829995e-05 | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #188
-4.9208420729810000e-05 | 1   | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #189
-4.9208420729810000e-05 | 1   | 1   | 1   | q   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #190
-5.6498557134229999e-05 | 1   | 1   | 1   | q   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #191
+2.8249278567109999e-05 | 1   | 1   | 1   | q   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #192
-2.8249278567109999e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #193
+8.8848537428829995e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #194
-1.8772101241373000e-04 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #195
-8.8848537428829995e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #196
-4.9208420729810000e-05 | 1   | 1   | 1   | q   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #197
+4.9208420729810000e-05 | 1   | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #198
+1.8043087600930999e-04 | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #199
-4.3513001663860003e-05 | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #200
+7.4420142460199996e-06 | 1   | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #201
-4.3513001663860003e-05 | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #202
-4.8980603967170000e-05 | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #203
-5.4676023033100000e-06 | 1   | 1   | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1    #204
-4.8980603967170000e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #205
+1.8225341011039999e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #206
+2.6882377991289999e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #207
+2.6882377991289999e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #208
+4.2829551375949997e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #209
-5.4676023033119997e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #210
+4.2829551375949997e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #211
+5.8321091235330000e-05 | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1    #212
+1.6402806909939998e-05 | 1   | 1   | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1    #213
-2.9160545617670001e-05 | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1    #214
+2.9160545617670001e-05 | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1    #215
-3.0983079718770001e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #216
-1.7587454075654999e-04 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #217
+5.2853488932020003e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #218
+5.2853488932020003e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #219
-3.4628147920979998e-05 | 1   | 1   | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #220
-3.4628147920979998e-05 | 1   | 1   | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #221
-3.9184483173740001e-05 | 1   | 1   | q   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #222
-2.2326042738530000e-05 | 1   | 1   | q   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #223
+1.9592241586870000e-05 | 1   | 1   | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #224
-1.9592241586870000e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #225
-3.0983079718770001e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #226
+5.2853488932020003e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #227
-1.7587454075654999e-04 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #228
-5.2853488932020003e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #229
-3.4628147920979998e-05 | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #230
+3.4628147920979998e-05 | 1   | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #231
+2.2098225975889999e-05 | 1   | 1   | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #232
+2.2098225975889999e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #233
+2.5971110940730001e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #234
+2.5971110940730001e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #235
-3.5083781446249997e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #236
-3.5083781446249997e-05 | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #237
-3.3261247345150003e-05 | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #238
-4.0095750224290001e-05 | 1   | 1   | q   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #239
-3.3261247345150003e-05 | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #240
-4.0095750224290001e-05 | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #241
+4.7158069866069999e-05 | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #242
+2.2599422853692000e-04 | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #243
-5.4676023033100000e-06 | 1   | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #244
-5.6042923608949998e-05 | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #245
-5.6042923608949998e-05 | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #246
-2.3009493026439999e-05 | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #247
-2.3009493026439999e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #248
+6.1510525912299999e-06 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #249
-2.5515477415460001e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1    #250
-2.5515477415460001e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2  #251
+3.5539414971529998e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #252
-1.8453157773680000e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #253
+3.5539414971529998e-05 | 1   | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #254
+5.0119687780360001e-05 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #255
+3.7361949072640000e-05 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #256
+3.7361949072640000e-05 | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #257
+3.7361949072640000e-05 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #258
+5.0119687780360001e-05 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #259
-3.7361949072640000e-05 | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #260
+2.0731325400060001e-05 | 1   | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #261
+2.0731325400060001e-05 | 1   | q   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #262
+1.9592241586870000e-05 | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #263
+1.9592241586870000e-05 | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #264
-3.4172514395700003e-05 | 1   | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #265
-3.4172514395700003e-05 | 1   | q   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #266
-1.7222947255434001e-04 | 1   | q   | q   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #267
+1.0023937556070000e-05 | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #268
-4.7841520153979999e-05 | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #269
-5.3157244617100003e-06 | q   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #270
+6.8345028791399996e-06 | q   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #271
-2.6057681310536701e-03 | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #272
+2.0382006363999999e-04 | q   | 1   | 1   | 1   | q^3 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #273
-2.6057681310536701e-03 | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #274
-1.1117458016735000e-04 | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #275
+1.6174990147300001e-05 | q   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | q   | 1    #276
-1.1117458016735000e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #277
-1.6174990147300001e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | q   | 1    #278
-2.3533471580507000e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1    #279
+1.0707387843990000e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^3 | 1   | 1   | 1    #280
-2.3533471580507000e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q^2 | 1   | 1    #281
-7.2445730518889997e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #282
-3.2122163531960002e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | q^2 | 1   | 1    #283
-7.2445730518889997e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #284
+4.4196451951779998e-05 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q    #285
+1.9409988176759000e-04 | q   | 1   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1    #286
+4.4196451951779998e-05 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1    #287
+1.9409988176759000e-04 | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1    #288
-3.2349980294600003e-05 | q   | 1   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | q    #289
+8.1102767499130002e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q    #290
+2.9661742495470001e-04 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #291
+7.3812631094719998e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | q   | 1    #292
+7.3812631094719998e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | q    #293
-1.8954354651483000e-04 | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1    #294
-3.9184483173740001e-05 | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | q   | 1    #295
-3.9184483173740001e-05 | q   | 1   | 1   | 1   | 1   | q   | q   | 1   | 1   | 1   | 1   | q    #296
-5.5587290083679999e-05 | q   | 1   | 1   | 1   | 1   | q   | q   | q   | 1   | 1   | 1   | 1    #297
-6.1146019092044002e-04 | q   | 1   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #298
+2.7793645041840000e-05 | q   | 1   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #299
-2.7793645041840000e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #300
+8.1102767499130002e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1    #301
+7.3812631094719998e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q    #302
+2.9661742495470001e-04 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #303
-7.3812631094719998e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | q   | 1    #304
-3.9184483173740001e-05 | q   | 1   | 1   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q    #305
-1.8954354651483000e-04 | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | 1   | 1    #306
+3.9184483173740001e-05 | q   | 1   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1    #307
+1.7086257197850002e-05 | q   | 1   | 1   | q   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #308
+1.7086257197850002e-05 | q   | 1   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #309
+3.3716880870429997e-05 | q   | 1   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #310
+3.3716880870429997e-05 | q   | 1   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #311
-5.3764755982569997e-05 | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | 1   | q   | 1   | q    #312
-5.3764755982569997e-05 | q   | 1   | 1   | q   | 1   | 1   | 1   | 1   | q   | 1   | q   | 1    #313
-4.7385886628710000e-05 | q   | 1   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #314
-4.7385886628710000e-05 | q   | 1   | 1   | q   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #315
+3.0983079718770001e-05 | q   | 1   | q   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #316
+3.0983079718770001e-05 | q   | 1   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #317
+2.4604210364910001e-05 | q   | 1   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1    #318
+2.4604210364910001e-05 | q   | 1   | q   | 1   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1    #319
-3.5539414971529998e-05 | q   | 1   | q   | 1   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1    #320
-3.5539414971529998e-05 | q   | 1   | q   | 1   | q   | 1   | 1   | 1   | q   | 1   | 1   | 1    #321
-8.7937270378279995e-05 | q   | 1   | q   | q   | 1   | 1   | 1   | 1   | 1   | 1   | 1   | 1    #322
+2.2098225975889999e-05 | q   | q   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1   | 1    #323
+2.2098225975889999e-05 | q   | q   | 1   | 1   | 1   | q^2 | 1   | 1   | 1   | 1   | 1   | 1    #324
-----------------------------------------------------------------------------------------------



